Spectral flow in AdS$\mathbf{_3}$ revisited

We revisit an old idea that spectral flow in WZW models can be associated with certain $G$-bundles over a worldsheet. This allows us to introduce a novel method for computing correlators of spectrally-flowed vertex operators in WZW models with group $G$ and level $k$, by systematically computing the contribution from a network of line defects. Specialising to the case of $G=SL(2, \mathbb{R})$, as is relevant to AdS$_3$ string theory, we demonstrate that generic $n$-point functions of spectrally-flowed vertex operators at tree level can be rewritten in terms of an $(n+1)$-point function of $n$ unflowed vertex operators and one degenerate insertion. This is to be interpreted as an unflowed $n$-point function in an instanton background. Moreover, we conjecture that this $(n+1)$-point function can be recast as an $n$-point function of unflowed operators and we provide evidence for this. We demonstrate that the $(n+1)$-point function satisfies the same constraints from global spacetime conformal invariance as does an unflowed $n$-point function for a specific choice of spacetime coordinates that we determine. We verify that our results agree with bootstrap results in the literature. This provides the next step towards fully solving the $SL(2,\mathbb{R})$ WZW model.

==> anc/SpecFlowRevisited_ancillary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    498331,      11074]
NotebookOptionsPosition[    446242,      10522]
NotebookOutlinePosition[    446639,      10538]
CellTagsIndexPosition[    446596,      10535]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\

 In the case of the 4-point correlator, we want to compare the cross-ratio of \
our modified target space data (as determined by the Mobius transformation \
controlled by the Pade approximants) against the calculations of Dei and \
Eberhardt (A. Dei, L. Eberhardt, String correlators on AdS3:Four-point \
functions, arxiv:2107.01481).

First run the initialisation block, then run the Mathematica file \
4ptf_ancillary.nb that is attached to 2107.01481. Then set the value of maxw \
and run the next cell. It prints the results to a file called results.txt
\
\>", "Text",
 CellChangeTimes->{{4.002692742418045*^9, 4.002692780614502*^9}, {
  4.0026928220524445`*^9, 4.0026928830189667`*^9}, {4.0026929199347706`*^9, 
  4.00269292466634*^9}},ExpressionUUID->"c77a9203-c009-0b40-8ccf-\
4e08d0ebee62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Standard", " ", "form", " ", "of", " ", "the", " ", "input", " ", "is", 
     " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w1", ",", "w2", ",", "w3", ",", "w4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z1", ",", "z2", ",", "z3", ",", "z4"}], "}"}]}], "}"}]}], 
    ",", " ", 
    RowBox[{
     RowBox[{"i", ".", "e"}], " ", "spectral", " ", "flow", " ", "data"}], 
    ",", " ", 
    RowBox[{
     RowBox[{
     "then", " ", "x", " ", "and", " ", "y", " ", "data", " ", "of", " ", "a",
       " ", "y"}], "-", 
     RowBox[{"basis", " ", "vertex", " ", "operator"}]}], ",", " ", 
    RowBox[{"and", " ", "then", " ", "the", " ", "insertion", " ", 
     RowBox[{"points", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mydata", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w1", ",", "w2", ",", "w3", ",", "w4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z1", ",", "z2", ",", "z3", ",", "z4"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Prepare", " ", "the", " ", "function", " ", 
     RowBox[{"R", "[", 
      RowBox[{"u", ",", "z"}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MakeRfunction", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"w1_", ",", "w2_", ",", "w3_", ",", "w4_"}], "}"}], ",", "_",
         ",", "_", ",", 
        RowBox[{"{", 
         RowBox[{"z1_", ",", "z2_", ",", "z3_", ",", "z4_"}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"z_", ",", "u_"}], "}"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "W", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"W", " ", "=", " ", 
        RowBox[{"w1", "+", "w2", "+", "w3", "+", "w4"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"z", "-", "z1"}], ")"}], "^", "w1"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"z", "-", "z2"}], ")"}], "^", "w2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"z", "-", "z3"}], ")"}], "^", "w3"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"z", "-", "z4"}], ")"}], "^", "w4"}]}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"z", "-", "u"}], ")"}], "^", "W"}]}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Construct", " ", "the", " ", "p1", " ", "to", " ", 
     RowBox[{"p4", ".", " ", "The"}], " ", "output", " ", "is", " ", 
     RowBox[{"{", 
      RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MakeP", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"w1_", ",", "w2_", ",", "w3_", ",", "w4_"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "x4_"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"y1_", ",", "y2_", ",", "y3_", ",", "y4_"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"z1_", ",", "z2_", ",", "z3_", ",", "z4_"}], "}"}]}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"z_", ",", "u_"}], "}"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "myR", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"myR", "=", 
         RowBox[{"MakeRfunction", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"w1", ",", "w2", ",", "w3", ",", "w4"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"z1", ",", "z2", ",", "z3", ",", "z4"}], "}"}]}], "}"}],
            ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "u"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Normal", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"1", "/", "myR"}], ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", "z1", ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"1", "/", "myR"}], ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", "z2", ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"1", "/", "myR"}], ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", "z3", ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"1", "/", "myR"}], ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", "z4", ",", 
               RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MakeP", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"w1_", ",", "w2_", ",", "w3_", ",", "w4_"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "x4_"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"y1_", ",", "y2_", ",", "y3_", ",", "y4_"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"z1_", ",", "z2_", ",", "z3_", ",", "z4_"}], "}"}]}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"z_", ",", "u_"}], "}"}], ",", "myR_"}], "]"}], ":=", 
     "\[IndentingNewLine]", 
     RowBox[{"Normal", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"1", "/", "myR"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "z1", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"1", "/", "myR"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "z2", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"1", "/", "myR"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "z3", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"1", "/", "myR"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "z4", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Gives", " ", "the", " ", "Xs", " ", "and", " ", "gamma"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MakeScriptXsandGamma", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ws_", ",", "xs_", ",", "ys_", ",", "zs_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z_", ",", "u_"}], "}"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ps", ",", "sXs", ",", "myR", ",", "tempfun", ",", " ", "i"}],
         "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"myR", "=", 
         RowBox[{"MakeRfunction", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"ws", ",", "xs", ",", "ys", ",", "zs"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "u"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"ps", "=", 
         RowBox[{"MakeP", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"ws", ",", "xs", ",", "ys", ",", "zs"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "u"}], "}"}], ",", "myR"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"sXs", "=", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "<", "5"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"tempfun", "=", 
            RowBox[{
             RowBox[{"xs", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"xs", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "*", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "-", 
                "xs"}], ")"}], ".", "ps"}], "+", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"ws", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "==", "0"}], ",", "0", ",", 
                "1"}], "]"}], "*", 
              RowBox[{"ys", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"z", "-", 
                   RowBox[{"zs", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"ws", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ")"}]}], ")"}], "/", 
               "myR"}]}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"sXs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "=", 
            RowBox[{"(", 
             RowBox[{"tempfun", "/.", 
              RowBox[{"{", 
               RowBox[{"z", "->", 
                RowBox[{"zs", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], ")"}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"sXs", ",", 
          RowBox[{"-", 
           RowBox[{"xs", ".", "ps"}]}]}], "}"}]}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Code", " ", "to", " ", "compare", " ", "the", " ", "cross", " ", 
     "ratios"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"This", " ", "one", " ", "does", " ", "ours"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ComputeCrossRatio", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ws_", ",", "xs_", ",", "ys_", ",", "zs_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z_", ",", "u_"}], "}"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "pade1", ",", "pade2", ",", " ", "sXs", ",", "Gamma", ",", "A", ",", 
         "B", ",", "C", ",", "D", ",", "num", ",", " ", "den", ",", " ", 
         "omega", ",", " ", "i"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"sXs", ",", "Gamma"}], "}"}], "=", 
         RowBox[{"MakeScriptXsandGamma", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"ws", ",", "xs", ",", "ys", ",", "zs"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "u"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Gamma", "=", 
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{"Gamma", ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "u", ",", 
              RowBox[{
               RowBox[{"Total", "[", "ws", "]"}], "-", "1"}]}], "}"}]}], 
           "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"This", " ", "is", " ", 
          RowBox[{"D", "/", "C"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"pade1", "=", 
         RowBox[{"PadeApproximant", "[", 
          RowBox[{"Gamma", ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "u", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Floor", "[", 
                RowBox[{
                 RowBox[{"Total", "[", "ws", "]"}], "/", "2"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Floor", "[", 
                 RowBox[{
                  RowBox[{"Total", "[", "ws", "]"}], "/", "2"}], "]"}], "-", 
                "1"}]}], "}"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"This", " ", "is", " ", 
          RowBox[{"B", "/", "A"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"pade2", "=", 
         RowBox[{"PadeApproximant", "[", 
          RowBox[{"Gamma", ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "u", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"Floor", "[", 
                 RowBox[{
                  RowBox[{"Total", "[", "ws", "]"}], "/", "2"}], "]"}], "-", 
                "1"}], ",", 
               RowBox[{"Floor", "[", 
                RowBox[{
                 RowBox[{"Total", "[", "ws", "]"}], "/", "2"}], "]"}]}], 
              "}"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"ABCD", " ", "should", " ", "be"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"A", ",", "B", ",", "C", ",", "D"}], "}"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Denominator", "[", "pade2", "]"}], ",", 
           RowBox[{"Numerator", "[", "pade2", "]"}], ",", 
           RowBox[{"Denominator", "[", "pade1", "]"}], ",", 
           RowBox[{"Numerator", "[", "pade1", "]"}]}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"num", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Together", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"C", "*", 
                RowBox[{"sXs", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "-", "D"}], ")"}], "/.", 
             " ", 
             RowBox[{"z", "->", 
              RowBox[{"zs", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], ";", "\n", 
        "\[IndentingNewLine]", 
        RowBox[{"den", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Together", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"A", "*", 
                RowBox[{"sXs", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "-", "B"}], ")"}], "/.", 
             " ", 
             RowBox[{"z", "->", 
              RowBox[{"zs", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], ";", "\n", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"omega", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"num", "[", 
             RowBox[{"[", "a", "]"}], "]"}], "*", 
            RowBox[{"den", "[", 
             RowBox[{"[", "b", "]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"num", "[", 
             RowBox[{"[", "b", "]"}], "]"}], "*", 
            RowBox[{"den", "[", 
             RowBox[{"[", "a", "]"}], "]"}]}]}], "]"}]}], ";", "\n", 
        "\[IndentingNewLine]", 
        RowBox[{"Together", "[", 
         RowBox[{
          RowBox[{"omega", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "*", 
          RowBox[{
           RowBox[{"omega", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"omega", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "*", 
             RowBox[{"omega", "[", 
              RowBox[{"2", ",", "4"}], "]"}]}], ")"}]}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"This", " ", "one", " ", "does", " ", "Dei"}], "-", 
     RowBox[{
      RowBox[{"Eberhardt", "'"}], "s", " ", "from", " ", "4", 
      RowBox[{"ptf_ancillary", ".", "nb"}]}]}], " ", "\[IndentingNewLine]", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ComputeDeiEberhardtCrossRatio", "[", "data_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"X12", ",", "X34", ",", "X13", ",", "X24"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"X12", ",", "X34", ",", "X13", ",", "X24"}], "}"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{
             RowBox[{"data", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "[", 
           RowBox[{
            RowBox[{"data", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"data", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"data", "[", 
             RowBox[{"[", "4", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{
             RowBox[{"data", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "[", 
           RowBox[{
            RowBox[{"data", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"data", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"data", "[", 
             RowBox[{"[", "4", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{
             RowBox[{"data", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "[", 
           RowBox[{
            RowBox[{"data", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"data", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"data", "[", 
             RowBox[{"[", "4", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{
             RowBox[{"data", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "4"}], "}"}]}], "]"}], "[", 
           RowBox[{
            RowBox[{"data", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"data", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"data", "[", 
             RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"X12", "*", 
         RowBox[{"X34", "/", 
          RowBox[{"(", 
           RowBox[{"X13", "*", "X24"}], ")"}]}]}], "//", "Simplify"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MakeRowToCompare", " ", "prints", " ", "out", " ", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"list", " ", "of", " ", "ws"}], ",", " ", 
               RowBox[{
               "whether", " ", "or", " ", "not", " ", "ours", " ", "agrees", 
                " ", "with", " ", "DeiEberhardt"}], ",", " ", 
               RowBox[{
               "time", " ", "taken", " ", "to", " ", "compute", " ", 
                "DeiEberhardt"}], ",", "           ", 
               RowBox[{
               "time", " ", "taken", " ", "to", " ", "compute", " ", "ours"}],
                ",", " ", 
               RowBox[{
               "time", " ", "taken", " ", "to", " ", "check", " ", "if", " ", 
                "they", " ", "agree"}]}], "}"}], "\[IndentingNewLine]", 
             "\[IndentingNewLine]", "Compute", " ", "ours", " ", "with", " ", 
             "corrdata", " ", "and", " ", "then", " ", "take", " ", "a", " ", 
             "mobius", " ", "transformation", " ", "on", " ", "both", " ", 
             "the", " ", "target", " ", "space", " ", "and", " ", "the", " ", 
             "worldsheet", " ", "to", " ", "get", " ", "it", " ", "to", " ", 
             "a", " ", "form", " ", "that", " ", "can", " ", "be", " ", 
             "compared", " ", "with", " ", "Dei"}], "-", 
            RowBox[{
             RowBox[{"Eberhardt", ".", " ", "The"}], " ", "transformation", 
             " ", "from", " ", "our", " ", "frame", " ", "to", " ", "the", 
             " ", "Dei"}], "-", 
            RowBox[{
            "Eberhardt", " ", "preferred", " ", "frame", " ", "is", " ", 
             "xi"}]}], " ", "->", " ", 
           RowBox[{"2", 
            RowBox[{"xi", "/", 
             RowBox[{"(", 
              RowBox[{"1", "+", "xi"}], ")"}]}]}]}], ",", " ", 
          RowBox[{"zi", " ", "->", " ", 
           RowBox[{"2", 
            RowBox[{"zi", "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "zi"}], ")"}], ".", " ", "This"}]}], " ", 
            "takes", " ", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", 
              RowBox[{"-", "1"}], ",", "X"}], "}"}], " ", "to", " ", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "Infinity", ",", 
              RowBox[{"2", "*", 
               RowBox[{"X", "/", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "X"}], ")"}]}]}]}], "}"}]}]}], ",", " ", 
          RowBox[{"and", " ", "likewise", " ", "for", " ", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", 
             RowBox[{"-", "1"}], ",", "Z"}], "}"}]}]}], "}"}], ".", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "When"}], " ", "xi"}], 
      " ", "->", " ", 
      RowBox[{"2", 
       RowBox[{"xi", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "xi"}], ")"}]}]}]}], ",", " ", 
     RowBox[{"zi", " ", "->", " ", 
      RowBox[{"2", 
       RowBox[{"zi", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "zi"}], ")"}]}]}]}], ",", " ", 
     RowBox[{
     "y", " ", "transforms", " ", "like", " ", "X", " ", "and", " ", "like", 
      " ", 
      RowBox[{"1", "/", 
       RowBox[{"z", "^", 
        RowBox[{"{", "w", "}"}]}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"so", " ", "yi"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"yi", "*", 
        RowBox[{"2", "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "xi"}], ")"}], "^", "2"}]}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "zi"}], ")"}], "^", "2"}], "/", "2"}], ")"}], 
         "^", "wi"}], "\[IndentingNewLine]", "\[IndentingNewLine]", "To", " ",
         "match", " ", "onto", " ", "Dei"}], "-", "Eberhadt"}]}], ",", " ", 
     RowBox[{
      RowBox[{"recall", " ", "that", " ", "the", " ", "Dei"}], "-", 
      RowBox[{
      "Eberhardt", " ", "y3", " ", "is", " ", "not", " ", "on", " ", "the", 
       " ", "same", " ", "footing", " ", "as", " ", "the", " ", "rest", " ", 
       "of", " ", "the", " ", "yi"}]}], ",", "   ", 
     RowBox[{
      RowBox[{"but", " ", "is", " ", "rescaled", " ", "by", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "z3"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "z3"}], ")"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", "w3"}]}], ")"}]}], ")"}], " ", "on", " ", "the", " ", 
       "support", " ", "of", " ", "x3"}], "=", "z3"}]}], 
    "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MakeRowToCompare", "[", "ws_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "corrdata", ",", " ", "deData", ",", "knowncrossratio", ",", 
        "ourcrossratio", ",", "result", ",", " ", "t", ",", " ", "tDE", ",", 
        " ", "tOurs", ",", " ", "tCheck", ",", " ", "agrees"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"corrdata", "=", 
        RowBox[{"{", 
         RowBox[{"ws", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "X"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", 
            RowBox[{"-", "1"}], ",", "Z"}], "}"}]}], "}"}]}], ";", "\n", 
       "\[IndentingNewLine]", 
       RowBox[{"deData", "=", 
        RowBox[{"{", 
         RowBox[{"ws", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "Infinity", ",", 
            RowBox[{"2", "*", 
             RowBox[{"X", "/", 
              RowBox[{"(", 
               RowBox[{"1", "+", "X"}], ")"}]}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "^", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"ws", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "*", "y1"}], ",", 
            RowBox[{
             RowBox[{"2", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ws", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "-", "1"}], ")"}]}], "*", 
             "y2"}], ",", 
            RowBox[{
             RowBox[{"2", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ws", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "-", "1"}], ")"}]}], "*", 
             "y3"}], ",", 
            RowBox[{
             RowBox[{"2", "^", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"ws", "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}], "*", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "Z"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"2", "*", 
                 RowBox[{"ws", "[", 
                  RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}], "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "X"}], ")"}], "^", "2"}]}], "*", "y4"}]}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "Infinity", ",", 
            RowBox[{"2", "*", 
             RowBox[{"Z", "/", 
              RowBox[{"(", 
               RowBox[{"1", "+", "Z"}], ")"}]}]}]}], "}"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"tDE", ",", "knowncrossratio"}], "}"}], "=", 
        RowBox[{"AbsoluteTiming", "[", 
         RowBox[{"ComputeDeiEberhardtCrossRatio", "[", "deData", "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\n", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"tOurs", ",", "ourcrossratio"}], "}"}], "=", 
        RowBox[{"AbsoluteTiming", "[", 
         RowBox[{"ComputeCrossRatio", "[", 
          RowBox[{"corrdata", ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\n", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"tCheck", ",", "agrees"}], "}"}], "=", 
        RowBox[{"AbsoluteTiming", "[", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"FreeQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"knowncrossratio", ",", "ourcrossratio"}], "}"}], ",", 
              RowBox[{
              "Indeterminate", "|", "_DirectedInfinity", "|", "_Limit", "|", 
               "_PadeApproximant"}]}], "]"}]}], ",", "\"\<UNRESOLVED\>\"", 
           ",", 
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{"Cancel", "[", 
              RowBox[{"Together", "[", 
               RowBox[{"knowncrossratio", "-", "ourcrossratio"}], "]"}], 
              "]"}], "]"}], "===", "0"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\n", 
       RowBox[{"result", "=", 
        RowBox[{"{", 
         RowBox[{
         "ws", ",", "agrees", ",", "knowncrossratio", ",", "ourcrossratio"}], 
         "}"}]}], ";", "\[IndentingNewLine]", "\n", 
       RowBox[{"Print", "[", 
        RowBox[{"{", 
         RowBox[{"ws", ",", "agrees", ",", 
          RowBox[{"\"\<DE seconds\>\"", "->", "tDE"}], ",", 
          RowBox[{"\"\<Our seconds\>\"", "->", "tOurs"}], ",", 
          RowBox[{"\"\<Check seconds\>\"", "->", "tCheck"}]}], "}"}], "]"}], 
       ";", "\[IndentingNewLine]", "\n", "result"}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{4.002187306859442*^9, 4.002187525838794*^9}, {
   4.002187582225563*^9, 4.002187633076769*^9}, {4.002187673567969*^9, 
   4.002187813231437*^9}, {4.002187862459662*^9, 4.002187862841902*^9}, {
   4.0021879742963257`*^9, 4.002187976854021*^9}, {4.002188195815269*^9, 
   4.002188196425335*^9}, {4.002188255196816*^9, 4.002188308741867*^9}, {
   4.002188351391208*^9, 4.002188356536732*^9}, {4.0021884088276367`*^9, 
   4.00218842676553*^9}, {4.002188461005794*^9, 4.002188493103007*^9}, {
   4.002188537300138*^9, 4.002188551620601*^9}, {4.002188619328356*^9, 
   4.002188665294964*^9}, {4.002188771666527*^9, 4.002188808308012*^9}, {
   4.002188839621805*^9, 4.002188883021454*^9}, {4.002189108233345*^9, 
   4.002189154836691*^9}, {4.002189205732142*^9, 4.002189211261354*^9}, {
   4.002189323867408*^9, 4.002189328309009*^9}, {4.00218961414678*^9, 
   4.002189632523819*^9}, {4.002189863577046*^9, 4.002189875304291*^9}, {
   4.002190026198461*^9, 4.0021900320832157`*^9}, {4.002190071800329*^9, 
   4.002190398173502*^9}, {4.002190463762867*^9, 4.002190490163*^9}, {
   4.00219053053719*^9, 4.002190684569121*^9}, {4.002190785894144*^9, 
   4.002190951299837*^9}, {4.002190994485956*^9, 4.002190997026396*^9}, {
   4.0021910400883617`*^9, 4.002191086904299*^9}, {4.002191123197935*^9, 
   4.002191124347374*^9}, {4.0021911610444975`*^9, 4.002191239592958*^9}, {
   4.002191270724115*^9, 4.002191308766012*^9}, {4.002191606555015*^9, 
   4.002191702069299*^9}, {4.002191742219139*^9, 4.002191930496895*^9}, {
   4.002191963792626*^9, 4.002191996081627*^9}, {4.002192036735094*^9, 
   4.002192055447525*^9}, 4.002192126701515*^9, {4.002192247558172*^9, 
   4.0021922526556396`*^9}, {4.0021923463068256`*^9, 4.002192346974442*^9}, {
   4.00219237727413*^9, 4.002192400920889*^9}, {4.0021924382317886`*^9, 
   4.0021924397814636`*^9}, {4.002192487412434*^9, 4.002192488694667*^9}, {
   4.0021928337971764`*^9, 4.002192926560957*^9}, {4.002192960369772*^9, 
   4.002193037033352*^9}, {4.002193076832146*^9, 4.002193103182909*^9}, {
   4.002193152302933*^9, 4.002193160908453*^9}, {4.00219331580958*^9, 
   4.0021933182181816`*^9}, 4.002193424608971*^9, {4.002193519806364*^9, 
   4.00219352534478*^9}, {4.002193734163372*^9, 4.002193772491822*^9}, {
   4.002193849022139*^9, 4.0021939056540833`*^9}, {4.00219394727059*^9, 
   4.002193962279487*^9}, {4.002194931267012*^9, 4.002194949551239*^9}, {
   4.00220253249114*^9, 4.002202656930428*^9}, {4.002202692663637*^9, 
   4.002202776688339*^9}, {4.002202856063946*^9, 4.002203039172998*^9}, {
   4.002203110137039*^9, 4.002203174955959*^9}, {4.002203413355576*^9, 
   4.002203491971871*^9}, {4.002203523932632*^9, 4.002203524257902*^9}, 
   4.002204230810871*^9, {4.002205487708618*^9, 4.002205594275875*^9}, {
   4.0022056958119564`*^9, 4.002205746404892*^9}, {4.002205868404524*^9, 
   4.002205969630865*^9}, {4.002206006993134*^9, 4.002206043735846*^9}, {
   4.002206141083245*^9, 4.002206245663069*^9}, {4.002206344895439*^9, 
   4.002206352025449*^9}, {4.002206434822201*^9, 4.002206443529558*^9}, 
   4.002206477122116*^9, {4.002216408935028*^9, 4.00221640931971*^9}, {
   4.002217266173987*^9, 4.002217288181332*^9}, 4.002281600636907*^9, {
   4.002301416411291*^9, 4.002301445000658*^9}, {4.002302764235796*^9, 
   4.002302767341307*^9}, 4.002302817489929*^9, {4.0023032544150867`*^9, 
   4.002303254702551*^9}, {4.002303604182125*^9, 4.002303610702959*^9}, {
   4.0023036785124154`*^9, 4.002303690491102*^9}, {4.0023543449985695`*^9, 
   4.002354345667898*^9}, {4.002356508325321*^9, 4.002356521593212*^9}, {
   4.0023581011874638`*^9, 4.0023581034842186`*^9}, {4.002363797138623*^9, 
   4.002363801263926*^9}, {4.002363929871788*^9, 4.0023639702605324`*^9}, 
   4.002364044608408*^9, {4.0024378455380754`*^9, 4.002437851750095*^9}, {
   4.0024380916481037`*^9, 4.0024380964381638`*^9}, {4.002438451033103*^9, 
   4.002438477882979*^9}, {4.0024385108583364`*^9, 4.002438512338704*^9}, {
   4.0024399988409643`*^9, 4.002440035456211*^9}, {4.002440066671586*^9, 
   4.002440074302292*^9}, {4.002440139251178*^9, 4.002440213505822*^9}, {
   4.0024402542735863`*^9, 4.0024402918400803`*^9}, 4.002440475760936*^9, 
   4.0024413523871403`*^9, {4.0025364506232243`*^9, 4.0025364772857285`*^9}, {
   4.0025365608638144`*^9, 4.0025366338419266`*^9}, 4.002644007865919*^9, {
   4.002644055980377*^9, 4.002644124947605*^9}, {4.0026441780589523`*^9, 
   4.0026442208867035`*^9}, {4.002644257783016*^9, 4.0026444932365856`*^9}, {
   4.0026445239202137`*^9, 4.002644618694311*^9}, 4.00264476364303*^9, {
   4.0026447962846584`*^9, 4.0026448654175663`*^9}, {4.0026449214318905`*^9, 
   4.0026449260632153`*^9}, {4.0026892374438095`*^9, 
   4.0026892804052067`*^9}, {4.0026923022311687`*^9, 
   4.0026927578851795`*^9}},ExpressionUUID->"15ca8aa4-9e96-4644-aabe-\
ae9940cb5785"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"How", " ", "to", " ", "use", " ", "this", " ", 
     RowBox[{"file", ".", " ", "First"}], " ", "run", " ", "the", " ", 
     "above", " ", "block"}], ",", " ", 
    RowBox[{"then", " ", "run", " ", "the", " ", "DeiEberhardt", " ", 
     RowBox[{"notebook", ".", "\[IndentingNewLine]", "Then"}], " ", "change", 
     " ", "the", " ", "value", " ", "of", " ", "maxw", " ", "and", " ", 
     "then", " ", "run", " ", "this", " ", 
     RowBox[{"cell", ".", " ", "It"}], " ", "prints", " ", "the", " ", 
     "results", " ", "to", " ", "a", " ", "file", " ", "called", " ", 
     RowBox[{"results", ".", "txt"}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"maxw", "=", "12"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myws", "=", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Allowed", "[", 
        RowBox[{"4", ",", "maxw"}], "]"}], ",", 
       RowBox[{"row_List", "/;", 
        RowBox[{"!", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EvenQ", "[", 
            RowBox[{"Total", "[", "row", "]"}], "]"}], "&&", 
           RowBox[{
            RowBox[{"Total", "[", "row", "]"}], ">=", 
            RowBox[{"2", " ", 
             RowBox[{"Max", "[", "row", "]"}]}]}], " ", "&&", 
           RowBox[{
            RowBox[{"Total", "[", "row", "]"}], "!=", "0"}]}], ")"}]}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"results", "=", 
     RowBox[{"Map", "[", 
      RowBox[{"MakeRowToCompare", ",", "myws"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"file", "=", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{"$HomeDirectory", ",", "\"\<results.txt\>\""}], "}"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{"file", ",", 
      RowBox[{"StringRiffle", "[", 
       RowBox[{
        RowBox[{"ToString", "/@", "results"}], ",", "\"\<\\n\>\""}], "]"}], 
      ",", "\"\<Text\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"SystemOpen", "[", "file", "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{4.0023637901786194`*^9, 4.002363811451811*^9}, {
   4.002363988471842*^9, 4.002364154503918*^9}, {4.002437893665842*^9, 
   4.002437898219545*^9}, {4.0024380662010903`*^9, 4.0024380663505077`*^9}, {
   4.002438135899703*^9, 4.002438136284974*^9}, {4.0024405168977504`*^9, 
   4.002440519212843*^9}, 4.002536422474386*^9, {4.0026449682757225`*^9, 
   4.002644968355709*^9}, 
   4.0026929352036953`*^9},ExpressionUUID->"7b58dfb4-ad4a-bf41-8634-\
d2f1fea6ac37"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0026289`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0152851`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0007118`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002644968885212*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"0751455a-d334-f241-97ec-9dcd0efdcca3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0028434`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0375249`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0009706`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002644968924505*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ed8b2437-6e36-f245-9b2c-16694cced979"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "3", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0448611`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1066673`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0010977`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026449690782623`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"b2ff6f3d-1fc4-e34a-9d1a-35e78579e18e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "4", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0648315`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.3241162`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0013578`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026449694677544`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"9ddcaf8e-3784-8647-8877-daeb39a9d6f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "5", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0944959`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "1.9833819`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0012807`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026449715390205`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"2711af4a-6a8a-f447-9bf4-b7f29f489b2a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "6", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0023382`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "19.3413172`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0012977`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002644990890991*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"012e08ff-8b83-5b41-9fba-5972ac1c7e71"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0022598`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0133981`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.000631`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026449908960934`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e0b37627-f4b0-404f-9413-e3cc8af1c209"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0022079`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0048882`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0005969`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026449909278355`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"15e2a719-6f48-de47-8ed4-5cbf70b1b569"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0022877`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0497275`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0019654`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002644990965351*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"56c61995-bb16-5a4d-8639-8e14e6891ac6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.002393`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0428466`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0017217`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002644991007183*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e3b075fb-28cb-c745-aa05-2dca144dbca8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1132139`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1713082`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0026248`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026449912934265`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"9d5c1477-493c-6c4d-acbb-d69d0adece8f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "3", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0773823`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1433996`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0023784`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026449915152054`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"50e652b5-8a9a-6042-ae07-e93d60bdc88e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "3", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1521087`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.6140029`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0042952`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026449922935143`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"63e3649d-c6b2-6e49-ac7c-84614eba241e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "4", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1022475`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.6159462`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0029291`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002644993006443*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"3e6c30cc-26b6-334d-94c9-c3cf2402907d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "4", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2215905`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.9639634`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0053716`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026449982043266`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"777e81e3-a01b-994a-a84b-a0bd9d023fff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "5", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1355704`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "5.1624048`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.004037`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026450035130997`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"5154bf4d-0890-424a-9d8d-4ee2a1755181"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "5", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2800616`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "56.348216`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0064326`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645060144535*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e022227a-9dbc-334e-851a-570430a0b1ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "6", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1887046`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "60.0162586`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0041626`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00264512035166*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"5016743d-dc1c-5941-b501-44b1958d59e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0024589`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0356185`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0010497`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026451203831043`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"77ca6a05-ecb8-984b-b533-aeb15305c8b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0026237`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0459547`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0023564`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026451204492264`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"79a228b7-13c7-c94b-93c1-014d3f38d471"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "1", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1235974`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1674847`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0028055`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026451207318954`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"9fff3669-90a3-594b-a551-02d5a6d758eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0021986`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0141193`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0009742`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645120763998*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"4f9864a9-9171-544b-b92e-54d2db5740af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1589933`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1700772`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0062137`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026451210969543`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"0e6ef29a-7be2-4e4c-9f86-9e5b889ea9db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "2", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1833392`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.638511`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0046643`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645121923586*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"f18e74ce-a461-2a40-8c22-487889aa16f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "3", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0700279`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1362098`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0022427`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645122127838*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"9c761219-79f7-2e44-b97a-90e28404697d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "3", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2411375`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.6484615`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0069941`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026451230153427`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c2f0f2e3-c9db-384d-aff9-7c2c3d607d9c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "3", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2494379`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "5.6440093`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.00499`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026451289213943`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"b58a3f5d-f760-2141-b0d8-6b0bc7fa647b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "4", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1006214`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.5143692`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0030967`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645129537285*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"bddda291-e6ef-3b42-a4a6-c4c11680e4bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "4", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.3340079`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "5.6524055`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0253811`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645136557785*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"89ae6007-6c75-424e-868f-31ffc9e2bd20"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "4", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3712784`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "70.661234`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0055628`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645207596142*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"98167a70-6139-3047-8678-5d12cc8646c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "5", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1433389`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.6342207`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.00366`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645212373932*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"2092c76d-918c-df42-aef5-bfc50a929c87"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "5", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "2.1773921`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "88.6979642`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0265552`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026453032766647`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a68de791-77e8-9742-a3c0-ac6d14db7791"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "6", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1921293`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "78.0146869`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0054339`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645381492302*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"cfabef21-3430-a64b-8308-f1c229849dc1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "0", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0319798`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0951654`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0010156`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645381618906*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"3b87417b-a248-644a-95ac-850a1b37ebd4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0706862`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1441938`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0026312`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645381838375*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"75640e8d-6066-5d47-9859-6e6424068d98"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "1", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2511566`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.6153721`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0042697`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645382706831*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"b088712a-47ed-7545-bff0-30a29d68bc6a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.069497`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1363276`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0026292`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645382917677*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"20e7977f-5f7b-d54b-96a8-8899672c7636"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "2", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2712762`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.6617233`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0072789`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645383858324*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c6e873a8-0e0d-fc4f-8aa3-a2223a1fcf7d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "2", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3498202`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.9598174`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0051442`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645389172617*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"96294037-0db8-9a47-988e-ce5b76e5e0c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "3", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0202623`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0102848`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0010518`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026453892045345`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"312c2761-5341-9b45-a035-ffd6af7b26dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "3", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4695648`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.620288`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0154022`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645390309614*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"4e8aa7dc-e54e-2d43-af53-3db44988fd98"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "3", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.1283349`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.8144374`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0212016`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026453962747383`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"b20a2349-ac84-b643-8c0f-ca1808cea7f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "3", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.480734`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "63.3458508`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0063901`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645460106167*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"45b283e2-1d24-094d-ac7c-dd2d7ea4df92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "4", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1048993`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.4702484`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0028011`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645460684372*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"2478622d-b8c4-b946-aab3-89e4357c74be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "4", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.5737996`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.7509131`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.009458`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645467017149*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"75608600-45b5-d045-8599-a2efa75f2db9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "4", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "3.809603`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "97.1696817`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0292311`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026455680289593`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"875cefde-eec8-e848-bf1e-130caabcf13f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "5", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1468307`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.3307209`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0039779`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026455725076427`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"9406d240-5527-4e4c-8696-c5c26aec0a23"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "5", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.7641318`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "79.2701997`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0244855`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026456525601006`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"6fbd0b12-59f5-6448-a7a1-31348a64d09f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "6", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1954136`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "60.5065098`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0048595`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026457132741795`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"bcf32db2-ce9a-7d40-9eb3-129881345d47"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", "0", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0328021`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.2946588`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0013881`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645713604925*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ae98ffd8-372d-8144-b8cd-2c7005779f45"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", "1", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0843086`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.662413`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0034786`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645714353655*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ccf10897-a6c1-c748-a5e2-22de355c1097"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", "1", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4486034`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "5.2878907`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0055532`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026457200945854`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"1a326aa5-ea3a-9843-8997-a3f1c7067975"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0779863`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.5618849`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0034157`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645720728245*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"61a5609d-446e-5c45-a0e2-50d659105886"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", "2", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "2.3585709`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "5.9514739`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0288485`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026457290761223`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"d3b8f693-0b39-2e46-9e92-99a3e1162ecf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", "2", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "4.8408202`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "60.7531186`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0129677`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645794679123*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c415c690-9fb4-8144-a052-1e99d2c03b95"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", "3", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0833741`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.5042847`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0030998`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026457952789574`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"214fcda4-4f41-8f43-8f5c-c66a251388f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", "3", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "2.8237811`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "5.5309544`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0221252`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026458036519394`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"082b8547-5c1c-ff40-8239-c9e9066ae0de"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", "3", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "4.333629`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "75.046857`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0234207`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026458830563145`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"27dfe01e-eee4-ea4e-83fa-db6f3e65f18b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", "4", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0245812`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0127302`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0012052`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002645883088482*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"01a6920b-c7c6-ba47-8388-4dbcaefbfb02"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", "4", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.9488657`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.4414339`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0179719`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026458884989777`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"6ba0795b-8a2e-2344-ab1d-da6cf63f36e9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", "4", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "2.7464916`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "68.281`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0225296`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026459595516815`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"72317722-b213-6644-bb66-147c6d4096be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", "5", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1378166`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.1285692`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0035709`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026459638283978`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"28e9aac8-aaa4-a54e-8870-35ad4260c161"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", "5", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.4265254`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "66.3072197`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0227343`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002646031574564*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"41921cd7-4d55-5648-b516-55102fab98a7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", "6", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4000142`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "110.2460493`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.030348`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026461422704697`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"7a9a7490-e0da-584f-95b0-068fd6212b3a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "5", ",", "0", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0936549`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.2886092`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0025816`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026461466497784`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"793fd9bc-75f2-c84c-b98e-c19f5cc34f21"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "5", ",", "1", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3023398`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "11.6754957`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0088551`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002646158644594*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"9c06c87b-c208-6148-bf20-b741bdf6cade"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "5", ",", "1", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "8.6559342`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "100.9230544`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0306313`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002646268261135*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"302e9e36-e0e9-6442-bd97-cec34dfa7389"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "5", ",", "2", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2625281`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "11.6541272`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0102536`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026462801933346`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"9b6cd802-93fb-b74c-a1e8-4526cd4f2a10"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "5", ",", "2", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "18.8221584`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "143.0664678`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0539259`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002646442142729*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ccfd9b90-7a0d-d44e-b525-038ff7be1d6e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "5", ",", "3", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2230896`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "11.0763829`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0081566`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026464534382744`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"7934ff86-4ebc-fb4c-ba88-c88469155a75"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "5", ",", "3", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "3.1904734`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "150.3916031`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0563329`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002646607093895*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"f0515e14-daa2-5244-9850-16cf76d10e95"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "5", ",", "4", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2396919`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "8.9193108`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0074644`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002646616259598*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"4c272b98-e5fd-a04b-a4b8-77dd0c1edddd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "5", ",", "4", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "8.9501781`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "156.1547331`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0519383`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002646781422243*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ef15f451-5c55-8a47-8a6c-30771baa0e2a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "5", ",", "5", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1125161`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0290667`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0129072`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026467815871353`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"6e6228e5-424f-2d44-8833-03e7aab7930b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "5", ",", "5", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.7050739`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "127.6332996`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0461062`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002646910977169*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"5d39cc9a-2b0b-ac42-ade0-871916e8f070"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "5", ",", "6", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.1612443`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "111.3047645`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0267909`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00264702347303*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"05fc7b17-a330-ad46-a2a9-bd29cabd5e65"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "6", ",", "0", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0879808`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "45.5481478`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0039282`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002647069119808*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"98660d0a-b3d7-9947-b703-b65e3aa9ae82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "6", ",", "1", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3099936`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "141.079756`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0100444`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002647210510521*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"8f233295-2098-5d45-8f79-11b1837f7bcc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "6", ",", "2", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2999279`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "144.4968464`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0110358`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002647355333603*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e2cf7a19-d2ba-5549-8020-408c1ec50dc2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "6", ",", "3", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3454475`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "125.1425693`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0366405`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026474808567066`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ba1626c5-3ad6-264b-9109-70b52cd1fbf3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "6", ",", "4", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3530126`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "115.5874686`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0091112`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002647596796137*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"31714a5a-7a8e-5243-9517-0c95eb713177"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "6", ",", "5", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3139254`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "92.8513305`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0103261`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026476899739895`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"3885aa0b-0920-7f47-9ae4-5cdd6f4c4d20"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "6", ",", "6", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1545753`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0375296`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0123759`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026476901877785`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a8cc07c2-e059-894c-892e-f49e70c70d81"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0757494`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0182086`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0012121`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026476902795925`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"55c41ccb-fb31-9944-9b65-d0a0242be405"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0050477`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0148257`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0007623`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002647690371475*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"d6c811a7-924e-1244-80e2-69ac97f56034"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0061664`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1264508`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0035673`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026476904477634`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e1263a69-b44e-d742-b8ce-67fde2cad7e9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0084661`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0931287`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0032888`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002647690539749*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c239d5e3-9804-6b4e-9fd1-11780286230f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "2", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1786682`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.3158532`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0049346`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00264769104381*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"4db8003a-74c4-c349-9d12-a9b02bce7fb4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "3", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1578181`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.2742007`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.003643`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002647691487171*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"2dda82d3-e660-f04d-ad48-d1f5eb13ad83"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "3", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2458126`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "1.0677739`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0055335`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002647692816395*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"9af4ba12-66dd-8142-b525-d3a15095c565"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "4", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2273831`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "1.1354032`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0051151`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002647694177622*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c90eadab-a20b-714a-9b3f-77ed6e2d029a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "4", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2876807`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "8.8360881`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.00609`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026477033165436`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"2aa7e6ee-cd23-d943-ab1a-509bed6d5dc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "5", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3007059`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "9.4922481`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0057995`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002647713113865*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"7c5102c6-9438-8d41-a9e5-f850a3ef1402"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "5", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.420655`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "102.8964828`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0069651`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026478164525223`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a59a9be0-c672-d641-b30d-b6fbd5fd5841"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "6", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3835958`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "120.0185444`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0106222`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026479368645153`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"304d76bb-411f-ff40-b462-5f49e8a93643"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0114311`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0218605`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0007952`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026479369434605`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"5e64926a-cb42-cf48-99b4-b557e6928708"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0059723`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1511343`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0036742`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002647937064583*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"78f37dd0-d57d-e942-84c4-a9ec5dccf3ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0062638`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1183417`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0062657`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026479371978188`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"f5cdf214-c7ac-574b-aa62-715ec86ac29f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4028273`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.4414299`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0081483`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026479380400925`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"f08bdff1-4072-7145-99f5-d3418c6c456e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0059251`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0161398`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.001645`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026479381199245`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a874a160-ae78-1d48-89ff-2052a1543b9c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.6675744`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.4892909`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0109575`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002647939246292*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"d6df9001-d6d1-0849-a8bc-0c202e8fc757"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.663168`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.1263139`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0115277`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002647942045267*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"8daf6257-9571-574d-90fc-9a988720ffcd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "3", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2383977`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.2988361`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0072253`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026479425939617`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"62abede7-1850-e047-859e-32b7f59cbc23"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.9754615`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.1253734`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0330312`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026479457294064`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"486281f7-c5ed-ca43-ba17-089e13d2aca1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "3", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.8510927`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "15.891685`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0158133`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026479624902325`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"2792d930-199b-264f-8b54-c3fad6f68663"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4525649`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "1.4171317`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.009239`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002647964369486*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"660bbace-f5b3-304c-98c6-bb45414f0d14"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "4", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.3031503`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "16.3755716`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0194918`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026479820674477`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"55f31bad-8682-df4f-8d10-5862d7942df4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "4", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.0957368`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "193.8769284`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0234447`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002648177063366*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"04a3794f-e81b-2c46-b7af-a352644e3f9d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "5", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.557527`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "15.1666743`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0104143`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026481928032455`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"5ab3bf9e-6344-194a-9b10-983eb04e7a15"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "5", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.5738828`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "227.9785662`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0578472`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026484224245853`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"4559479d-9bd7-464b-bc12-f77d51b9f3fa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "6", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.3288278`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "84.6225741`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0056812`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026485083766823`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"db30e50f-3285-2044-89e6-16287caac9f3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "0", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0018948`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0420589`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0013471`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026485084289513`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"2096addd-247e-7445-ae68-3ba81f00f202"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "0", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0477356`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.109561`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0015456`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026485085823364`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"8fbb7281-c700-4f43-9b77-118536012c9b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0109918`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0059234`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0005653`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002648508598442*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a7fbb41d-e200-dc4a-8335-fd7397d2bb98"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1964246`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1638862`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0036239`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002648508973213*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"283e5201-eb68-7a42-9d51-19af9c4b7e93"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1973004`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.697125`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0041717`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002648509860916*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"f943108b-1e8b-6246-ab39-be3b17bdd0a2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.157083`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0939236`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0027428`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00264851011364*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"d9adf719-9218-b840-a8f0-ff7d8f526c73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.1310315`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.7596757`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0216961`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002648512038517*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"2310db56-80a1-5c4b-8054-6064e299c631"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2954655`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "5.3201443`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0057144`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026485176563244`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"39e85108-2895-4345-941b-8d952c6fecbe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0217063`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0085122`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0008207`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002648517689064*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"79d82450-cc1e-2146-a5f8-89e02561d99a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3411854`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.5620538`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0096348`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026485185954456`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"4ab34f89-a7ee-b84b-ac66-8c8da12dcaed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "5.4387843`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "11.5022462`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0513024`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002648535588478*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"81dbcbc9-06ce-7a4b-8332-b3e458625ac4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.6542461`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "140.4475604`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0156584`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026486767127895`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"b0b1954a-98a6-1a45-9370-074715ad370b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "4", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1617353`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.6807897`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0042542`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002648677561901*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"1a57a589-42ee-784a-94a7-545cc2d8cc98"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.517053`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "9.3554712`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0448122`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026486884778023`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"6cd67dcc-cc48-b541-8f3b-4f4115544634"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "3.8444627`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "130.200033`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0747683`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026488225930767`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"9942bb10-f6dd-7d4d-83a1-70fcefb0d5ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "5", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.258174`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "8.3121644`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0055263`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00264883116131*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"868b4688-6aed-cb4d-8113-a3440dea62a3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "5", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "5.7260129`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "123.7367556`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0444285`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002648960675802*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ba7f292f-58eb-274f-b744-7d65cc1716d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "6", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3019465`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "90.3840345`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0062807`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026490513744335`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"1b73131a-dbf8-ac4c-8954-09e90a41e233"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.048068`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1111425`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0017296`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00264905153216*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"522eac0f-86ad-4c45-9fde-9955b4228245"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "0", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.056302`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.3829193`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0023929`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002649051975582*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"bc7b01d0-db52-cc4b-9680-34a9da74c755"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0764902`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1036123`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0028781`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026490521507454`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"5a1e2684-506b-4849-99bd-55203fb18bca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "1", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2992269`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.7383716`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0064047`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002649053202753*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"d6efa118-c309-2146-bebc-8953a3294ec4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "1", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3328987`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "5.9842041`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0060386`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002649059522711*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ec25ba10-2f7a-4740-9b04-330357efc2c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0188402`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0083019`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.000768`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026490595542183`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"05bd5732-6e56-0f48-b13d-f84066fe57c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3324216`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.5893973`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0090734`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026490604730473`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"846fc9d7-70e3-b444-ac0b-642e1153cadd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "8.4550145`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "5.8288707`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0279168`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026490747918873`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"25976aab-cce1-9b48-8bdc-31888e626e7b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "2", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.5179396`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "91.2295313`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0099802`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026491665469418`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"b21c2f0c-6dde-374e-b4d0-177cd7acb71f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2757605`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.6235885`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0086293`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00264916745401*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ed68710a-163b-0843-9311-648b7f6db503"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "3", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "6.3665932`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "8.7306116`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.087637`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026491826424637`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"51d09e7a-db16-8a45-8970-b533e2ff0106"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "3", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "17.5970694`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "85.5866622`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0341111`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026492858515015`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"0ea5ddb8-7827-bf44-be34-6da3bda0abbd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "4", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0280672`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0102436`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0008675`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002649285900633*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e72bbc72-f090-1c4d-9562-8b4362010e59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "4", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.484369`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.0588942`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0107131`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002649290447777*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c4b65b9b-7537-b54a-b6fe-f874a6af34f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "4", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "7.1656583`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "75.328144`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.1577857`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002649373102606*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"dc3339cc-8ce3-0945-9577-2e8253cd70bc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "5", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1971787`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "6.1250868`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0057638`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002649379423908*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a9686351-c059-0d41-87ec-b58e20ad949f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "5", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "5.0007814`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "107.8162082`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0450943`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026494922817764`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c198ad16-f861-1f46-a5e8-04fcc9a2bb2e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "6", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3238434`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "89.73983`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0048642`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002649582356249*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a65514ff-4d76-ed4d-a889-8e99b9410d7b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "0", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0588043`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.3935655`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0021421`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002649582811903*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"633427f9-f6e9-b446-bab3-d0198c26d0f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "0", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0617039`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.1134318`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.002366`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026495859894333`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"4fc41e2c-c607-034c-9784-ffe9dd85dda2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1083172`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.5003815`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0032874`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002649586590067*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"bdca4e1d-cff4-e945-97c6-ce89178f7137"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "1", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4985355`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "5.3372727`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0076822`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00264959243886*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"d1f0b4b1-b9b6-694d-810b-1ab80a4fb0b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "1", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.7239324`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "93.9622666`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0114185`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026496871384983`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"aa5f6329-7a1f-e242-95b4-e85e028d6588"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1858551`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.7465763`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0046142`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026496880828247`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"d8ed0cdb-90ce-0347-b50c-9ba7d58bfeef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "2", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "6.184431`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "9.1512535`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0264777`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026497034458675`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"f17a793a-7568-fa40-a612-a86b057a1138"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "2", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "3.3316198`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "64.5680114`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0323432`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026497713759613`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"b032ed5f-e6d0-3d4f-9e5d-c45bc1edd1d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "3", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0258672`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0110172`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0008633`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026497714117126`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"67d8f0c5-8cc2-4547-a2fb-5582244e36f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "3", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.5280543`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.1570425`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0123013`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026497761130695`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"b94386c6-5ba9-454c-8f37-72479ba662cd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "3", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "19.5069753`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "59.8142701`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0549026`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026498554849987`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"67772f7a-402e-dd43-8923-c08aedf934b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "4", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2767841`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.8964663`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0065658`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002649858658167*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"537deab9-01e9-834b-8ae9-138a52bae2ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "4", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "2.7135046`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "51.3377566`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0528515`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026499127693443`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"43a10f93-739f-9d45-948e-eedec2598f94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "5", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0308261`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0111437`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.00099`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00264991280085*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"69338e82-f1af-1642-b0a9-32e53f62d077"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "5", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "3.9466963`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "71.100008`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0502383`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026499879121227`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"28e3010d-4df0-7f47-b4ab-b11a87288100"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "6", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2692168`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "70.1762247`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0074427`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026500583565693`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"329279a4-08cd-e14c-91bd-4e498079c453"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "0", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1379868`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "7.0122704`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0051153`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00265006552166*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"d04e0be3-adf1-de41-9062-d48bf97c405c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "0", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1495327`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "58.9519645`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0027327`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650124620682*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"f18d7eaa-4c5b-7f48-8720-d4af4deb2d5e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "1", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1323449`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.633577`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.004605`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650129396572*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"85cc1651-2f28-c640-9f62-857e89910953"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "1", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "12.8298089`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "102.6582353`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0382798`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650244916788*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a3dcbb69-7f20-1c47-b431-1424cbafc4d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1328534`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.2279951`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0045539`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026502492782974`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"9f54b257-cb6d-fc40-8877-e062016d3041"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "2", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "8.5365505`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "62.3843688`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0306376`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650320237032*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"198caaf9-385d-5e4b-92f8-8ee517e91bff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "3", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1287982`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.0276509`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0040728`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650323400625*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"66570c44-bafa-cd4f-b4af-87a30ff0f52b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "3", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "7.6931471`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "55.9536016`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0344374`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650387076441*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"bc4dba18-4325-ae47-89b4-ee7796990542"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "4", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0297433`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0126143`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.001188`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026503871250877`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"8962ef41-36e4-0d4d-9610-802660bd3c54"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "4", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "4.2212142`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "48.7174799`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0304576`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026504400950356`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"8829fd25-cd6a-2942-892e-5b6f3159c7d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "5", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.026098`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "34.2609859`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0086247`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650475390093*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"d657c80b-5844-1d47-b752-a5b54f9fc5d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "6", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0384103`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.011989`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0011289`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650475430273*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a821c8e4-455c-1749-b4df-06a710b99bcc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "6", ",", "0", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0812004`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "40.8641347`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0032796`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650516376089*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"2da476d3-a5e5-4544-a529-0cd02a743e24"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "6", ",", "1", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.167716`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "61.1322862`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0059685`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650577693983*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"8c5eb74e-3e52-364e-aade-0a52360a9343"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "6", ",", "2", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1793003`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "57.8273367`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0063158`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650635706211*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"67e40cb9-2273-204b-b77c-3c31334f26ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "6", ",", "3", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1817681`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "50.9918532`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.005426`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026506868791847`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"79bcd5ef-97f9-e147-b08a-f646f5410267"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "6", ",", "4", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1596258`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "35.0373992`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0059215`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026507220902233`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"32be31fa-24d9-da42-9f0f-ea9afb3860cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "6", ",", "5", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0310687`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0125657`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0011389`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026507221350346`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"7f0ad3b2-8ff6-0b41-ba3c-d24351f65f81"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0017106`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0160207`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0007295`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026507221555996`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"bbee7308-4b2e-fd41-a5e2-bd3d716d0fa1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.001816`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0288942`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0011743`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650722182892*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"672282a7-5296-9346-b10f-05a17811a643"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "1", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0604821`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.114252`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0012741`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026507223569355`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"10689b60-577a-3e4c-b6df-c96036dfd0b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0069946`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0044542`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.000388`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650722379553*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"845e39d3-48ca-5044-925a-0f04021e862a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0775403`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1240393`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0025758`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650722579813*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"49607036-5bf8-a040-80e6-627331409381"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "2", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0866461`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.3986611`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0016716`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026507230674343`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"912908d0-0d9c-ee4e-b4a8-cc4daba59bbb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "3", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0498851`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1046236`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0013869`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026507232232113`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"2cd2f579-f1f4-d84c-97d5-2b2a314a66e8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "3", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1084952`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.3944089`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0027449`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650723728451*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"317a66f3-c0c6-024b-8bb5-5430140f5f30"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "3", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1258483`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.7404278`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.002132`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650727594042*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"b556a22f-ada5-0e4c-ac56-0cc750c9dad2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "4", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0558502`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.3388051`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0017806`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026507279941444`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"7a2b1274-a04b-774c-98b0-a84a35e2a443"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "4", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1575097`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.4587195`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0040754`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650731605894*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c5899b76-e0bf-c748-9b0b-e366316941e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "4", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.153285`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "32.2316807`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0024354`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00265076399848*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c2a5ba56-7c54-4843-a9a7-ee244aee8321"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "5", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0806418`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.8342894`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0022635`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650766918192*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ad525841-69b3-a046-8c3c-b41384081eff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "5", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1636348`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "39.3122613`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0047594`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650806394228*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ac689940-0c27-434f-9dc0-fcd4f5ca8f1e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "6", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.098001`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "34.7202236`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0026406`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00265084121702*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"1e4722af-74bc-0e4c-8ec7-984372024b70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "0", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0019291`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0281542`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0008773`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026508412486744`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"8748a6e9-2df2-3943-8e96-affae5793242"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "0", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0445065`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1171542`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0013842`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026508414163895`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e2df6a63-a19d-cb42-82a0-54defb5fc8d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "1", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.012321`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0053945`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0005378`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650841422909*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"6f0ea642-e02a-6144-a17d-350058db07c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1274504`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1638237`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0030605`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650841728691*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"fed04968-8014-b747-a798-c03268123eab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "1", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1758085`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.6075433`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0034879`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650842516367*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ca7ce6aa-0bf2-1942-a723-0388b17c3146"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0969988`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.150043`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0021272`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026508427548885`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"5cbc8a54-15aa-2d4c-ae02-f4ab73c09894"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2982941`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.6709712`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0060648`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650843738634*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"f53676b5-4c14-5e42-95ca-0b665f2d0b51"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "2", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2667631`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "5.4689129`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0049869`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650849475786*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c54bd1af-5980-d540-a2ff-fe6e42782b70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "3", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0190093`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0083945`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0007931`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026508495075397`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e8971ef7-fb34-3147-883f-9cab5867e124"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2529759`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.6517481`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0064667`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650850410507*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a240cf4b-f562-ec4e-bccf-01be0cec9507"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "3", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4748706`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "5.5482356`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0092708`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650856451742*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"5ab119c8-a0db-ba45-9e13-235c75d0b2a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "3", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3709398`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "64.0932325`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0063722`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00265092092498*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"0ca468de-5bbe-dc4f-aff9-8dc5bfd091f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "4", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0924862`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.362108`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0028737`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650921370636*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e0df72f4-67b8-794f-961f-ff40660174ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "4", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4267822`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.5894537`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0091507`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650926408064*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"24600243-cb48-e14d-a405-e2ec779abd4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "4", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.5600464`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "61.9066146`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.011496`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650988880781*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"1a17c960-adad-3a45-aef2-7fa18449c3c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "5", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1270973`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.8918365`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0038073`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002650992906704*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"33fe57bb-81a0-224d-9c40-31282226be67"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "5", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.5038319`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "57.2816011`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0108285`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026510507060223`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"05d88392-9556-8e4e-9193-fcb1d79efd37"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "6", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1623472`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "76.8484421`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0081565`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026511277212105`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"05be2891-d8f0-8d45-a89e-11c2990f9543"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "0", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0115356`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0058777`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0005055`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002651127743986*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"8bc3f414-f470-044a-b61b-94ec22816b6e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.098558`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.2026567`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0045622`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002651128045635*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"caddfd5b-43e7-d74e-8c60-37b0013a8b07"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "0", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0867821`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.6288925`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0034586`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026511287622223`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"098d5abb-b420-804b-aedc-809e389b858d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1725298`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1845604`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0032805`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00265112912829*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"664d5e0a-c861-a54a-8846-78eedc7da605"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4898647`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "1.4149623`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0105297`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026511310381737`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"832a9a98-73dc-e041-abda-1606e4aca5af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4903499`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "11.0750218`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.006308`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002651142612768*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"3d619a25-0452-4d4b-bb85-bdeafdccc59e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0261495`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0097852`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0011375`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002651142644129*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"7d1f3e7e-0b47-1743-bd56-691e1cfff0da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4638518`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "1.178786`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0104041`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026511442999897`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"580da602-9163-364e-9954-433f6dcace2a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "11.8899191`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "7.1990515`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0440875`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026511634363403`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"552a3405-d462-1b41-a097-85b15c7de433"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.8836936`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "70.15672`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0125246`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026512344927006`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"95e753b3-82ef-fc4c-a523-608c14b874cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2118995`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.7460532`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.006031`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026512354546127`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"f10c2bc2-0c15-f243-8a90-4c592ec0c69e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.062506`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "10.2209395`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0204465`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002651246753828*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"4e17cdda-68fa-ef48-8604-468a5b28af06"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "23.7446591`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "93.6417168`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0539851`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026513642005844`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"9b61ffc8-e02d-f04f-88ca-d0b58849e236"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "4", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0240569`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0106341`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0008615`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002651364228277*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"451e4c1e-ef87-3946-9d7b-75507088a929"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "4", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4737858`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.8334793`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0125613`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002651368555685*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"8dac0049-9f61-d548-a3b0-6fee6a9da1ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "4", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.1014583`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "53.8680962`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0190176`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002651423536373*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ce3a9b5d-7902-6f44-856e-866c91ff9a5a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "5", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.139833`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.9429892`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0033452`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026514266228848`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"95969964-7d57-554f-876b-22f4507a5486"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "5", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.6913858`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "43.6852626`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0132839`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026514710206337`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"88ab470c-b189-6545-98e6-bf6cfee7131e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "6", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1722768`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "45.8915769`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0045686`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002651517085972*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"b29262d9-e7d9-e64f-bd15-87ed1bc83b2e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "0", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0454604`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.10222`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0015631`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026515172393436`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"d36b7b43-16ed-0341-870a-4850eb828a3f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "0", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0910395`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.4062597`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0029461`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026515177281284`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"d2249e6e-2102-504d-8e11-ed7800aa4f58"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "0", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0676163`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.2773677`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0025744`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026515210759144`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"2d3eb398-6a8c-ae44-a865-fbfa06f324e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "1", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.019009`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0083033`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.000732`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026515211156883`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e1877652-5362-9847-ada7-dd1b647a3045"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3939673`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.645125`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0056363`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026515221533833`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"67c949d1-c373-0a4a-b734-d30c7e8227c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "1", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.5587877`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "5.3861124`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0090514`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026515281021614`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"b0c3f2ff-c2fe-0a42-b0aa-ec1d078b880c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "1", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.6703138`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "64.7413291`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0058401`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002651593520233*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"776ff038-252b-2f44-a74b-3db57c456b4c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1911678`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.380134`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0033355`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026515941061687`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"63b18083-ebba-e048-a695-6d5ebc449e43"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.6679209`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.1936983`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0135932`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026515989823112`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"6b673f0c-5ee1-e94e-adcb-300f2de22e99"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "23.1736134`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "63.2072787`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.018145`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026516853801823`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"52d05fb6-7179-c943-a56a-9469417e8524"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "3", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0308517`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0109706`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0010076`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002651685421707*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"0035d1d5-0f67-f343-91bb-1888683797f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.5681863`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.2910837`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.012436`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026516892959194`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"380368fd-d2a6-5f4a-810d-02b8a5957198"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "3", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "6.947697`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "58.5790159`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0498899`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026517548681717`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"cfe297ac-24f7-0147-bedf-fef4f84b461b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2566536`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.9134957`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0053365`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002651758048218*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"366e7586-13cc-fd40-8b11-7f18175c70df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "4", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.17222`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "50.3029208`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0234746`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002651809545948*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"52ad70c0-06e8-6544-b670-01da6231c672"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "5", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0306565`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.01175`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0010081`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002651809583088*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"857eeaef-ea64-b048-b40e-8c2e24930756"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "5", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "2.1936839`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "45.0134315`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0297778`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026518568269386`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"d1aaddc1-c21a-384d-9f67-5b0eb843dc52"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "6", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1588387`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "32.3752554`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0039914`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026518893616657`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c0c6d9ae-49ed-fa4d-84b4-7f3ee6332787"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0566705`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.3152178`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0019455`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002651889737776*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"446bc3b9-845f-2649-8942-11db49ac01da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "0", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1091386`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.351769`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0037337`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026518931951923`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"2d0eb1d6-4c4c-ac43-90c5-69a4ea7ad93d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "0", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0852426`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "31.3464252`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0025462`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002651924637829*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"d4aed3cb-9e20-124a-8025-78c22c2d5938"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0971499`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.3728729`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0032147`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002651925111761*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"944036c9-3c63-5c44-8dcf-1aed105e5ec9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "1", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.5219532`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.6919232`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0083539`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026519303263206`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"7ace9ba2-2387-5044-b8e4-e3772ac521f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "1", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "14.514472`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "61.9079565`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0245074`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026520067803574`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"edf3f006-79df-a54f-9432-a91957d55b29"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0235224`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0108762`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0008096`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026520068143597`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"01a3ea84-4fc6-9341-9245-89e322815ed6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.603767`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.8630752`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0128664`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026520112946777`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"f4f1cf92-ed9c-6c4c-807b-b6f665611b1a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "25.2338342`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "52.8763594`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0423553`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026520894361935`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"cea61044-2bd0-534a-805a-7e53620e8223"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "3", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2500623`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.9205812`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0060038`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026520926240406`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"87ea34f0-2b5b-1b4d-a0ad-20cd508390aa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "3", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "13.877191`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "53.0146359`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.1092675`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026521596255436`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"bbecfb6a-1dca-e04e-870d-fe87c10a9587"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "4", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0353967`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0127919`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0011435`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002652159675289*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"00757811-2b05-cc4a-97bb-0befbaca6afe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "4", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.7458918`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "43.8606239`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0162235`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026522042922115`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"99d1509a-7b32-0a49-a1f5-7b3a764b1286"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "5", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3227506`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "32.5272044`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0064289`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002652237157089*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ad439b54-66bf-ab48-8040-9028203f86f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "6", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0326068`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0127462`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0012138`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026522372037296`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"56397ac8-70f5-5c42-b724-7906d7ae661f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "0", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0695758`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.2596253`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0024045`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002652240534319*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"76a7a89f-7160-0646-a639-203aaed59fc9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "0", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1366234`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "37.9105351`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0043988`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002652278576391*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"809ace3c-eda2-5745-a8e9-e91c5021e98a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1429474`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.7400657`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0039492`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026522824611588`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"b2227807-8de4-744a-b143-d298c64fcdf6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "1", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "2.5828345`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "58.148894`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0222778`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026523432274075`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"2b98216f-d249-f842-aba3-e4c87db9a29c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1298608`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.8463173`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0039875`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002652346195879*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c60594ef-1564-5640-ae48-5ab019274e95"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "2", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.96746`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "42.4053006`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0148175`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026523895961857`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c7bf0db1-8e62-4d47-8879-458b15ffebda"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "3", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0282274`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0120025`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0010741`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002652389636957*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"15fccb0e-f1bc-2c40-9e85-6abf6ee6fcde"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "3", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.9461563`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "44.7724351`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0158715`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026524353613014`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"09b7ada2-e020-ff44-8ac1-f42e70120b8a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "4", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3707343`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "35.1351103`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0065409`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026524708799515`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"75a6eeee-a929-3a40-a655-4bfa04a678f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "5", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0391941`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0132694`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0012998`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002652470927229*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e1d4d9aa-4792-524c-82e8-3ad5fc48d625"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "6", ",", "0", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0873884`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "34.1630326`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0028152`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026525051873817`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a3a7a19f-38fa-3847-af18-cd4eaf56233e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "6", ",", "1", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1472884`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "49.8602202`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0046019`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026525551948586`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a7ca022a-1ba2-3d4c-a0f5-856a9c7c30fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "6", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1498185`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "43.9530434`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0054997`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002652599301586*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"b97f9371-492b-8142-8fff-f042b17a1576"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "6", ",", "3", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1494083`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "32.433319`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0053517`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026526318978233`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"3c769a8e-6320-e64d-84e5-41b9381ba77d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "6", ",", "4", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0338882`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0131355`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0012361`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002652631948509*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"38b96f2b-e80d-f249-820d-f1ddb134df35"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "0", ",", "0", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0182491`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0341241`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0007078`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002652632002161*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"337f228f-c7b6-6549-8d34-0d5547da540e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "0", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0295076`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0995615`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0011806`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002652632131771*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"9188e693-7bfa-f642-a91d-c4eed73b76a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "0", ",", "1", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0864235`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.3878192`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0014754`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026526326072006`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"24f44c64-5a19-3741-9968-7dcd5433f7d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "0", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0285313`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0904798`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0014283`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002652632714821*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"53c8a5d2-ea03-164f-a8e1-4f5eec7f6ed2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "0", ",", "2", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1374155`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.4367901`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0029248`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026526333010216`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"426f8369-6780-7d4f-8f24-d3ba6268a174"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "0", ",", "2", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1331115`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.724746`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0023505`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026526361551666`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"8010faf2-1cec-a243-8c2f-0a260fff9e7d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0082902`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0054936`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0004103`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002652636170885*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"60f2c952-2915-5643-9e9e-f793d210a950"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "0", ",", "3", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0926983`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.453158`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0026213`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026526367278366`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e8a83cee-520f-ff46-8fdb-155e66a5dfa3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "0", ",", "3", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1395502`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.3488477`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0037456`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026526402189636`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"3ff7ad32-6bac-5045-8bf4-8fcba276bdc3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "0", ",", "3", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1982515`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "33.2790256`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0023924`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026526737009277`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"cfd123d7-5430-6146-af06-a251da6a3573"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "0", ",", "4", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0452458`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.3209301`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0016059`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026526740645485`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"26b8b834-0535-bd42-8986-dabcb35ca29f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "0", ",", "4", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1328277`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.8098655`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0040203`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002652677014124*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"160384e9-8cfd-f641-b82b-dccce0496e9d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "0", ",", "4", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1978379`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "38.4136152`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0045099`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002652715625389*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"eac6501f-5472-594e-9dfa-082a8739e1bc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "0", ",", "5", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0645642`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.4941797`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.002195`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026527181941147`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"5baaf4b7-8b6f-7640-8d0d-b4db10be8d93"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "0", ",", "5", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1585029`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "38.0335148`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0046118`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002652756382229*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"22509eb7-5e04-824d-8383-6203cd3b178d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "0", ",", "6", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0845297`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "48.5283083`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0029409`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026528050015373`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"d71a04eb-467c-5240-ba44-8ea6bd713388"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0342775`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1013917`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0010252`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002652805143814*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c4e4054f-5767-8748-808f-84d97c0d79b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "0", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0533664`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.4216033`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0017851`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002652805621357*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"f12b9e70-c13b-3e40-9708-e00b51f3e8db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0496606`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1086911`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.002422`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026528057828617`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"61d33d45-67be-d944-8403-a4e20246919c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "1", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3521807`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.6994961`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0053637`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026528068381157`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"cc245e83-0ebe-214b-bedf-ef5c207f3860"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "1", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2713398`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.8845177`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0062804`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002652812001604*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"7be5292e-4484-d145-9aa4-a15008881a5b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.01784`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0072515`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0007896`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002652812027418*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"5e68db48-da69-9c4d-a6ac-a442024eaa50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2207032`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.6108886`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0053103`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026528128551846`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"df6ab69f-d094-214c-aab2-d934fa39b49e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "2", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4830916`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "7.0323795`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0237842`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00265282040147*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"1cb55a93-277a-fd46-8997-30ab7cc40001"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "2", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.7891669`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "122.1662372`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0103021`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026529433648453`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e10de8d2-5a0c-9946-a915-f2d7c5d9637b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "3", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2135968`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.8000165`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0039068`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002652944379116*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c34406be-bba8-b241-b97e-4546447acffb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.8416133`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "9.5014743`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0199609`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026529547488346`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"6b018bf1-54bf-724c-8bd7-86e50f828f22"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "3", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.9737671`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "101.5691421`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0213361`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026530573158054`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"41302321-d8a6-a740-aae8-f247bc1f9a19"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "4", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0412612`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0215965`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0024891`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002653057380863*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"5d5d0454-c6ee-da46-91dc-6c5f7a20de0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "4", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.5360781`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "6.8248073`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0152239`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002653064758415*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"f4b025e0-2344-e842-88be-4f906180e91d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "4", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.133286`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "109.7552833`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0281194`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002653175664896*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"9a187b3f-07b9-6849-b82e-b4421b7d1649"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "5", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1588142`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "5.0837121`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0045354`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002653180912462*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"5d18f335-650b-6247-8fbe-624c3b9323fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "5", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "2.9136758`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "96.5059691`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.051793`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026532803835354`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a2cd7c25-4cd8-464c-a1cf-a6ba3718cada"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "6", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2112501`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "85.7113419`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0068936`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002653366312752*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"1dae701d-e12b-1b4a-9a02-363769137821"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "0", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0416573`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1594852`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0028467`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00265336651935*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c5c1090b-f07f-714a-9938-88745e4e22aa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "0", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1514948`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.9209686`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0032611`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026533675885696`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"4330dbe4-408c-6c4e-b7f9-738593c1425e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "0", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1098321`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "6.8436027`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0035088`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026533745590916`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"1d975a37-033a-ac4a-94f9-ffc385790fd4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0288553`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0129078`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0017746`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002653374601925*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e3559a33-4996-b449-aeae-298c3d0e9f9f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3136056`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "1.1228071`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0070892`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026533760389996`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"6c373c43-8fe4-8b45-b0ad-759904eb66ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.6735256`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "10.4222038`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0170945`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002653387158703*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"de871a19-31a5-a542-8e97-8d30c77a5e58"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.0212`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "122.2637856`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0098749`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026535104531555`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"53b1f6a8-4d90-ea4f-9c59-f316db426399"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2327018`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.8968957`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0040156`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026535115820904`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"6cbbc148-a9ed-ef44-a008-e70a79bfe569"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.1013143`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "6.0105093`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.018096`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026535187165737`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"3a21e00f-2ce9-d04d-b0a1-835a4923814d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "7.6565928`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "121.4877913`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0713539`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026536479257793`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"8dfedade-38bf-524a-ada5-b5e83b6bb8e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "3", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0553375`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0166371`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.001291`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026536480081043`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"57c0cbad-3050-794b-8857-12420a292f04"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.6337082`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "8.8427044`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0131163`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002653657483925*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"1151d957-6faf-8f4e-be23-215b06c668e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.9826026`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "102.3394955`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0197381`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002653761828516*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"f638d140-4d3e-e14b-a2c6-0f98182da82c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "4", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2704865`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.8058959`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0050011`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026537649061356`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"6b6b70e3-e989-e248-a986-9441f8bd578a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "4", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "3.5374395`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "50.2514941`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.037217`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002653818738924*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a01c81ff-6f7e-8147-95a8-8b016f4d5afc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "5", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0310699`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0111775`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0009501`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002653818790228*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"15c566d6-4429-1c47-a8bf-cb703ad787c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "5", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "4.2337728`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "43.6201143`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0141641`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002653866645424*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"159bec5a-ac28-f240-a456-cfad0fbbec6b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "6", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1667372`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "31.2937699`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0041965`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002653898123169*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"930ac9de-cec2-e54c-928d-8d37fb9bf7e8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "0", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0090148`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0054261`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0004135`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026538981389256`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"58aa1e84-d088-2e46-a614-802d94accda0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0976701`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.458817`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0027781`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026538986949654`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"0b01c27c-39d2-0448-be2a-8cf83ce8c8e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "0", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1209631`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.4273286`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0039444`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002653902246807*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"bfeb2d59-befc-da43-a3c9-7e76351e9e03"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "0", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0801671`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "32.5932588`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0026555`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026539349253426`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"dd34516d-16c7-d645-bd6b-7dca8842a6ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.16029`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.3709464`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.003348`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002653935447901*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"45e50a49-0ae3-ce4c-858d-a93ac3f9492c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "1", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.6599092`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.0363512`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0121393`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026539401692886`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"661696be-f258-bf40-ab57-b0028ac341e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "1", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "20.8344136`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "115.3218326`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0184816`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002654076343664*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"487b9dbc-add8-8a45-acf1-cd657b1233f4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0409305`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.013331`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0012772`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026540763995113`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"11042fac-f5f8-6f42-a9bc-a1cc5b402595"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.6695544`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "5.7000028`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0133372`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026540827834225`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"27b98cbc-a3d8-f14b-a230-71e8f3868137"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.9310527`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "114.4525451`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0298634`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002654199197035*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"bc6a8e7e-a8da-9848-b631-741618c94b65"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3729679`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.7545541`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0092713`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026542043338184`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"156f6e2f-24a7-624f-b47f-47637f8688f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.8242399`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "77.0544698`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0394628`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002654283249794*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"9ca63170-1ec3-9244-b6f0-49673ff9c45a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "4", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0368047`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0145577`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0012814`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026542833404007`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"39cfbe1c-b799-9b49-8d8d-16d16a4b8afb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "4", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.0063251`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "90.7273396`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0179799`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026543750568066`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"1866e117-003f-5d4f-adff-f430c30b1f12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "5", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4890863`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "66.9283177`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0063057`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002654442478428*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"0b109842-2124-3845-b894-9e11ea21e432"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "6", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0490332`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0187987`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0021097`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002654442548334*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"27202e40-4012-a44e-93e6-f1cc99149fa8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "0", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0758636`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.7285719`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0022238`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026544433455753`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c1936daf-49cf-cd4e-b78b-a3a40407974c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "0", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.202826`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "6.750627`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0069043`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002654450318262*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c335758f-5219-7040-bd2e-b69b9838fd2c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "0", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2017121`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "77.1137426`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0068644`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026545276349087`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"248be071-a3f5-8e45-a156-427cc2bac888"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "1", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0257673`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0187912`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.000952`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00265452768396*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a843a0cd-1c31-dc49-8a21-5aa009959a17"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.8159082`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "8.2782986`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0191251`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026545367997303`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"d1b77698-635c-fa4c-a8f8-77c718a6ac73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "1", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "1.5139777`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "112.7812724`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0300469`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002654651124218*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"435bf2a7-13c8-5349-b97e-2d8bbe95cc2c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4122786`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "5.2433609`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0102023`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002654656790653*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"66449438-df37-2048-9405-7cf544d48140"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "2", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "2.0655342`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "75.119312`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0187549`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026547339871044`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"eeefbabc-08c6-c242-b323-498f0b44f5fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "3", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0324735`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0118378`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0009465`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026547340348835`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ebdde200-6391-254b-8cde-a2cf74534754"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "3", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.7200231`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "60.8362536`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0227284`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002654795609598*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"95a07ab9-aa9b-2745-8242-f97b3ccd082c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "4", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.710274`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "67.3145883`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0071974`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002654863649868*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"d64fd866-0865-d343-90d7-a89639d30ded"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "5", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0454443`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0122664`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0011655`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002654863700865*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"debf8a5f-8782-eb47-8311-15d2923245bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0635001`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.0923687`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0023856`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026548668690166`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"1756a0cf-05af-4f46-9880-a279fa86fb2e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "0", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1404082`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "37.6703581`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.004537`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002654904678547*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"76f6d75d-b819-d847-b8d2-35faa5d82210"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0946897`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.6931841`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0037396`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026549074705296`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"263d8c5f-eb45-524a-a6ea-31e96a047ba8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "1", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.9798287`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "51.172077`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0116041`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002654959641115*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"7925a1fd-a196-0d40-96f6-fdfeb5c02445"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0299795`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0117974`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0009016`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002654959683344*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"59623b43-6adf-634e-b01c-75dc4104aea1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.8741079`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "43.1433637`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0160236`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026550037133865`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"4d438b07-92ab-0c42-9ab1-4ffd9507f3b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "3", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4027284`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "31.9603612`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0064407`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655036087763*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e8f7a47c-b177-cb48-ba21-63cafab6aedb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "4", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0412623`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0126982`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0012125`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655036141575*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"93c35d8e-5405-e44f-b2a6-11813a3f7faf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "6", ",", "0", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0768446`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "34.6344666`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0025914`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026550708440075`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"3a59d135-1859-d040-9b1b-01fac1ca9f13"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "6", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1355171`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "42.7733772`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0045923`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655113767418*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a6af56ab-b679-c342-83cb-63b567a3be5e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "6", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1573594`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "31.2536815`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0051947`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655145182249*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a0127684-aa0c-f140-8a50-39520aaf298e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "6", ",", "3", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0360874`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0131998`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.001095`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026551452300377`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"2340612a-a745-1448-adba-93ad75cab785"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "0", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0197181`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.1011601`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0008477`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655145357477*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ca2ddd9e-a04b-9747-ad1f-ba1475fbe1d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "1", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0320084`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.3895135`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0013405`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026551457694073`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"5b902fb7-6787-9e48-af4b-1bcfe981c1dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "1", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1463712`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.9550676`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0018476`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655148876627*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"89024e07-9bd7-7741-b56f-f5438a91f6d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0385033`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.3539994`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0016645`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655149271023*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"97f71a6a-3fd3-dc4e-84fc-fd07255228f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "2", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1591651`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.1545447`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0040688`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655152593916*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"665dfab8-c357-9340-9d6b-993170af4e87"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "2", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2667071`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "30.4899941`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0025418`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655183357128*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"b57cbd59-fb89-6c42-8b41-78b94bd6b424"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "3", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0358917`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.3684198`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0015077`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026551837634106`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a39f5b06-a2b8-724f-bd9c-d39b4efe8dc2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "3", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1537349`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.3540404`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0039971`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655187275116*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"b0feec5d-2922-c54d-86f2-966ce4b76709"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "3", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2395615`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "38.3811879`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0051856`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655225900902*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"48653447-8e1b-0245-83e3-af994ef1ad69"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "4", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0084444`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0068192`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0004556`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026552259203033`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"08674809-bc00-e549-ba82-82f9ad1a383c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "4", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.123163`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.9242823`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0039252`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655228964958*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"29b8df1f-c82b-6042-9ee8-3f8ad88afdd5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "4", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1860505`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "30.9459677`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0051255`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655260105057*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"7e36ea68-230d-2149-8820-98f6a4544553"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "5", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0546959`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.3826196`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0017733`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655262544264*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c6f579dc-5f8c-9e49-a261-9638674dbedf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "5", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1505507`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "35.7278183`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0041546`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026552984198856`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"fd1b848c-aaeb-1c4d-9f59-c49021bd5d43"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "0", ",", "6", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0829822`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "28.6060659`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0024744`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655327115572*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"638d7c6e-b7bc-7845-9963-9231c2002781"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "0", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0373936`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.3983734`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0014224`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655327554989*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"de0251e6-6bcf-6046-8335-49cce69a17b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "0", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0651056`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.0000626`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0027895`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026553306237354`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c3f510ec-635b-8348-83ad-2b04b5c60f26"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0700195`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.5012238`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0027875`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655331197895*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e6c62230-9754-0848-a3a2-f0713a6229af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "1", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4147744`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.7798938`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0067234`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026553363991413`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"5686fa1b-30e7-c04c-a84e-482bcad47e76"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "1", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.6654012`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "55.6842265`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0070035`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026553927515297`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"79456c6d-223e-7d4e-bb50-d8299d504a79"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0609291`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.4828128`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0020931`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026553933018093`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"3e2171be-6a9f-cd41-990b-39c4785a284d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2970082`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.3228011`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0073606`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00265539792498*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"95b1b3db-6501-7145-b370-225f057c74f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "2", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.6323732`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "81.6151209`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.017463`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655480187952*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ed75ab4e-1bb1-bc4c-873b-26c56bca0b4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "3", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0241839`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0118498`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.001126`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655480220421*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"58fb968b-35d5-c141-ac14-c2862c8be83b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "3", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4571523`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "7.493824`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0130898`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026554881905193`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"68f5b4c0-192c-3144-b8c3-f3d648c2e26f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "3", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "3.6120274`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "77.2668228`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0296475`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026555691028557`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"188327a3-911c-0b46-a993-a2c987f288a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "4", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1854412`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.5548372`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0039095`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026555718401814`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"92c51114-7a3e-ad40-8b0e-370b5efcd10c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "4", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "3.6887654`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "48.7805699`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0339763`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026556243476295`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"f49a4d5a-e7be-cc4d-b075-3cc6ac64ada1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "5", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0210004`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.011883`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0009685`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026556243955936`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a8a6cf7e-e9e2-3642-9c58-52d150b63e20"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "5", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.9997363`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "40.0176427`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0256377`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655665423708*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"86fe3e51-af5e-044a-9bd5-763268ebb507"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "6", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1186547`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "30.5767954`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.004471`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655696126276*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ad68d564-045a-2e40-bd37-11a6857080ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0406195`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.3653951`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0015396`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026556965248394`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"2b4c5e48-938f-eb40-a6eb-f5b79892c30e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "0", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1329029`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.0991545`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0041025`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655699769726*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c3941880-3d2c-2841-be21-3b094a551ceb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "0", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0817799`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "29.1254965`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0026705`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026557289670696`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"97ba5c1f-bec1-9940-8c4f-91cb3fc634de"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0575589`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.4491595`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0018076`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026557294784317`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c3884efc-34b4-cd47-83e8-e01cea8cc1f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "1", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.33045`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "4.2838331`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0070212`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026557341003933`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a537d863-9c45-a44d-9d5d-d3e9e38fc2bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "1", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.730344`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "57.6904749`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0104147`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026557925410233`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"703a636a-1c6b-3e40-882a-6c7db333b7aa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0172988`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0084663`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0006784`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026557925634995`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"8c691e04-dc94-c14b-9b4b-48ef4d6650d9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3895705`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.0435519`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0079905`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026557959998055`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e0e7a6af-9e8b-6d42-9b9c-fb9ab0f31a54"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.8215934`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "54.0409642`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0163632`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655850888548*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a69bad8d-71af-484c-a52c-fbe84e59bc20"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "3", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2051872`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.8533046`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0044657`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026558539513187`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"91f5f8dc-d4a4-d54e-9804-176d326be768"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "3", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.8259274`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "47.9806075`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0152467`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026559027645855`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"bcaa02c6-0a58-1a4f-b562-9477ca217562"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "4", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0286847`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0112533`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0009528`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026559028140373`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"799fda64-b7bd-f24f-b999-fec4e49bd715"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "4", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.584915`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "33.5704897`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0119976`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655936981449*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"5df2c580-6a1c-9a44-a7b7-54ebe93a4ac6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "5", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.24157`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "30.3062903`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0066105`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655967536188*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c3b6359c-d461-214f-a8a2-6a104afb97ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "6", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.027767`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0122906`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.00105`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655967568716*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"72f321ad-fb37-0c40-ad92-2cad62658616"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "0", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0388594`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.3482994`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0012679`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655967964964*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"b531a45a-1ac8-fb45-a276-0b1baafe2a42"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "0", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1256094`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.9874145`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.003506`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002655971069521*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"2900ab09-3fa0-6542-a957-54f9015cd80f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "0", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1639372`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "35.6830264`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0055091`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656006930889*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"bfcbd102-6481-3a4d-b6ff-a7932e02fa27"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "1", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0207882`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0090491`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0006862`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026560069574604`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ea05e196-7518-dd4e-bf62-38d03411bad9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3316694`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.9051588`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0080497`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656011207329*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"eda271e0-464b-4a4b-9010-d9bc5363806c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "1", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.8773294`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "54.112214`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0160259`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026560662159977`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"0390cf18-51b0-d942-93b1-0a668c6bf13b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1913054`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.994597`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.003884`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656069400404*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c901dead-5f77-6b4a-a507-c0d3f5362d94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "2", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.7794032`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "47.8972868`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0145863`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026561180837917`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"0f93a96b-1fae-2f4a-af89-8edf845cd1f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "3", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0303867`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0110245`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0010579`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656118131069*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"d504cea0-72cc-074f-bd07-c0a0c7d85767"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "3", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.6845101`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "38.8321308`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0118768`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026561576551914`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ec799cd5-e196-104e-a855-16de4024257a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "4", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3564268`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "30.2626395`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0052424`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026561882858105`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"b6bc1960-1e87-d849-bcd4-0c3b2b0eff59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "5", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0362964`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0126327`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0011649`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656188333067*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"80d8ee8c-82a4-044a-a533-42e55ff9452e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "0", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0110376`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0060372`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0004619`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026561883491*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a56fcc36-7589-0b4a-a2d7-b66fc7976546"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1245406`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.8982534`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0038774`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656191380436*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"16a62472-b08d-0240-b025-5677b9a995fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "0", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1400758`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "28.9148029`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0054991`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026562204365788`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"6d897047-24f7-064e-adf6-7287bfc33879"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.249753`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.5046298`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0047042`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026562232074757`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ecb1e4c9-65df-fd49-8556-7089ccf3541a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "1", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.861701`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "49.2477048`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0137397`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026562733299103`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"f78eb87a-e8bd-5e48-b904-f78d6a49b317"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0304157`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0116233`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0009305`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00265627336994*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a7f3b887-99a4-cd4d-a205-4d7a8f992059"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.752557`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "33.9016635`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0126486`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656308034975*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a2a64e9d-0b1d-964b-b7d2-6be2b7a59d8d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "3", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3490889`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "29.7879476`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0056782`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656338182232*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"d23a3c89-2fc4-0148-9f72-adb402a3286b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "4", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0382129`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0121649`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0012559`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026563382348423`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"1510bc61-f4c2-8243-b393-fa2f2754d08d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "5", ",", "0", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0560264`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.4296195`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0018684`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656340722431*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"61e70434-b959-864e-898b-419e9d4b60a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "5", ",", "0", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1399561`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "34.9078314`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0041092`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656375770626*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e6cccc9a-5cdc-544a-b8cd-16a95067c279"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "5", ",", "1", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0218795`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0115689`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0008199`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026563758091106`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"13de9af0-ea66-b94b-9bd5-c4f190992cf2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "5", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.8990414`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "41.2969368`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0104114`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026564180154705`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"76c5b203-ef6e-d747-818f-9dab9a6900c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "5", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4309676`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "32.8281045`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0068559`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656451281204*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"22a3aacd-d1b6-614b-b3bb-c1402b637e92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "5", ",", "3", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0366884`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0130983`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0011343`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026564513324738`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"713725f5-f454-0045-914d-c3d21a0494b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "6", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0767003`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "28.413997`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0029735`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026564798197575`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"5706e355-5438-2049-ab02-5277fd91fc9b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "6", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1172763`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "31.4142222`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.005045`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026565113603115`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e0062d19-1990-c246-9ad8-20044fb2df4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "6", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0304173`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0135032`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.000993`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026565114008427`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"d0e94c3a-678d-4f43-8592-f87daf0b24b0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "0", ",", "0", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0210065`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.7018521`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0008521`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026565121260185`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"f3164d07-2806-3e47-860e-e7886c6ca3ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "0", ",", "1", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0399631`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.0124234`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0015796`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656515180786*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"07640a0e-8a10-5c40-a34e-4aba1ea4f777"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "0", ",", "1", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3545584`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "33.1890747`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0020313`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656548727663*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"aa8c6c71-0edb-f041-a1fe-a6be416efbc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "0", ",", "2", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0425885`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.4751208`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0020607`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026565512409096`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"4ddb9ee4-1314-304c-bc87-d98c80a3e23e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "0", ",", "2", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3039595`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "33.2792166`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0061045`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656584832531*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"f3c94aad-3533-8149-ab98-e4b15e5054c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "0", ",", "3", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.045391`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.9321653`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.001827`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656587810629*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"c265c5b0-065b-d840-90cb-4d73e509b0ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "0", ",", "3", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1942255`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "30.5812324`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0043298`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656618597336*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"20d6d5a9-e3ff-4e47-b1bd-8d4b973580ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "0", ",", "4", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0453066`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.3258239`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0017875`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026566209720554`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"f0420d0a-d8a1-8d42-809d-e5ce439ce228"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "0", ",", "4", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3758489`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "30.3570171`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0118268`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026566517118855`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ecdd3b29-8f04-8d49-9158-a84cebf6e589"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "0", ",", "5", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0104745`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0077289`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0005192`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026566517384834`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"cc2a14b1-736a-1043-b99b-2516758f39a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "0", ",", "5", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.6014542`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "30.9503442`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0056699`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026566832871323`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"32ee572d-05c1-e747-a5db-7db7ee349b7f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "0", ",", "6", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0648102`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "27.5324778`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0022698`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026567108916664`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e8737124-1bb7-bf4c-9730-5cd7c24f6eda"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "1", ",", "0", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.044429`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.8956279`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0012404`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656713827835*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"9c9f1b24-46f8-9946-b426-4ed0a1b07e02"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "1", ",", "0", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0674282`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "30.7837279`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0020347`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026567446776085`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"157acbf5-9eb3-8f49-86c8-01e4369815a3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "1", ",", "1", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0815048`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.6494006`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0030765`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656748423065*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"f5601c73-5481-9f4e-88bc-608a9806bc3f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "1", ",", "1", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.6304088`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "48.3974749`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0074832`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656797457756*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"d17004c1-cacb-7f4e-8c3c-0fd5e29a8348"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "1", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0757319`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.4771351`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0023891`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026568010103416`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"07b4b04d-c794-7f40-97a1-85594ca9064b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "1", ",", "2", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4029113`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "50.8114002`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0091924`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026568522224197`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"bc3e756c-c544-6a4b-8ae5-54bfb3724af5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "1", ",", "3", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0724621`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.4787231`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0023225`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656855778261*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"aca027be-fc1d-184b-8df1-8102094c31f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4776406`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "45.0041691`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0095358`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656901279022*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"cf538627-3f37-0647-a439-42cd1a117418"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "1", ",", "4", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0221419`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0093976`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0008892`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026569013146954`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"4b36ee4a-55db-534c-aaf5-3b7dbf675593"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "1", ",", "4", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3423902`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "38.4751812`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0083282`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026569401378174`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"dc8b51a6-6f71-f64a-b96b-f9c61f311f72"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "1", ",", "5", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2071259`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "28.9705036`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0054463`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002656969323738*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"9b41f275-3a37-ef48-b790-4f3cd1d3f68f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "1", ",", "6", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0263034`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0129721`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0009092`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026569693648415`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"7f422454-ca6c-7f43-8093-f278c109f17c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "0", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0477283`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.8822382`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0022075`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026569722846622`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"cc7635e6-b420-1840-86af-577e6121f91e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "0", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1511547`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "34.6575362`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0046584`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657007107748*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"42311dd2-1165-2444-9fca-8d452ae9a523"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0758615`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.5911043`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0026193`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657010780157*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"7dc07eb2-f739-2141-8f08-e817aa7e16c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "1", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4513739`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "53.9975292`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0087087`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657065238291*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"29ff88b1-0e94-5641-a477-bc8b90b413e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0660697`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.5588868`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0024052`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026570688652554`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"de4a6d0c-fe01-3144-85db-b2db762eba44"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.5449211`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "39.1882436`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0123227`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657108609783*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"471c396f-ce12-0145-8006-64d8a83580db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "3", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0242416`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0102771`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.000765`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026571086370087`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"aa205e39-ca95-564c-9b77-ad10243f5e50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "3", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3820052`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "43.1116116`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0092419`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657152140999*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"30999ec5-463f-3c45-bfbf-be79e49a5818"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "4", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.2815918`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "29.1184383`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0075544`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657181545519*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ae8efd12-43d1-6740-b580-008dae42c012"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "5", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0321551`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0134647`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0010174`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026571816031075`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"b907bce3-dc62-7741-ba9d-a3e7c4c0cffa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "3", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0549074`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.9912457`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0015846`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657184639824*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"45d72fa2-3476-cb40-81ba-cbef42128e0a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "3", ",", "0", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1652964`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "31.3106997`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0049156`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026572161298695`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"9ee5c4b8-5aab-6a4d-983a-12217f3caaeb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "3", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0723119`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "3.555411`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0023099`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00265721975597*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"88ac2014-dd22-1c46-8641-96bbb6091dcd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "3", ",", "1", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.535888`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "48.2306105`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0086377`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026572685321007`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a85a34e9-61e5-8640-9693-7bf4209d9bc4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "3", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0234228`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0092752`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0007786`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026572685638695`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e1019e54-e450-514c-801f-ab95795c0b29"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "3", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4091904`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "40.7218619`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0091408`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657309707987*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"caf32f17-0b96-3e4c-8e45-3c58313c337a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "3", ",", "3", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3059023`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "28.4783969`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0055142`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026573384938755`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"392ed834-fff6-ba42-99eb-0d78ef2adf37"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "3", ",", "4", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.036378`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0117508`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0010018`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026573385416603`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"051ad1d9-9d85-3f44-bc9a-0e8e9fd4c908"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "4", ",", "0", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.04602`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "2.3008105`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0014855`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026573408927765`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"039e6996-e3af-444b-be22-2763681aa361"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "4", ",", "0", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1485962`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "30.0367296`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0050459`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657371084385*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"b2043070-f547-0344-b5f4-73729e762323"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "4", ",", "1", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0247401`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0094358`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0008132`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657371109518*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"0b459e8f-adec-6e48-ae9d-4e5717faf5fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "4", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4743391`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "39.5042198`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0078584`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657411097391*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"225e4c06-3e1a-df46-a494-4bc3d5600ff2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "4", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.3030991`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "28.4828483`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0058176`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657439891012*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"eabfb604-2f45-bb43-815d-bff306bc272c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "4", ",", "3", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0336734`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0125149`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0010008`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657439938629*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"9f3e9d40-96ee-8449-bb9f-095b4ce52586"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "5", ",", "0", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0121395`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.007643`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0004941`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026574399563465`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"60b888f3-3b4f-6249-a294-9f207a9fd20e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "5", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1436388`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "31.5007099`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0046652`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026574716111736`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e966c560-81a5-2b4b-a9b6-f32bc56d03c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "5", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.4081366`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "28.8119366`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0052083`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026575008310204`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"4fd47f9a-e8db-2447-9eb5-a1ee937d2b74"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "5", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.038997`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0118948`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0010216`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026575008789825`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"6a511be8-5247-c948-8925-c233ad80cb94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "6", ",", "0", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0641632`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "27.6282408`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.002698`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657528577673*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"9d0866e5-c9f6-b44d-970e-2124eaaf6e1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "6", ",", "1", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0279882`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0119639`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0008899`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026575286082706`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"20481e8e-eb44-394e-a449-65e7daf4f515"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "0", ",", "0", ",", "6"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0215539`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "7.4093291`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0009095`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657536046009*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"01ae967b-ea05-3346-9a38-0f01dc470053"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "0", ",", "1", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0409167`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "32.6059861`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0016622`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657568690729*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"a77c4bf4-140a-624f-b029-298cce07361d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "0", ",", "2", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0538159`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "28.3953428`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0026044`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657597152771*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"e900af11-3a7f-304e-bd56-13ac81ef1229"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "0", ",", "3", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0535025`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "26.4631796`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0022259`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026576236639633`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"af046a9f-b1e1-154c-8d0e-165741f2a7ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "0", ",", "4", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0507521`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "25.6382917`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0020714`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657649361704*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"55c0b3b6-977f-8a41-8a58-7a7300a46973"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "0", ",", "5", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0449968`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "26.242746`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0018884`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657675646015*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"d4023956-1e07-1342-b89e-5ef95464ee79"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "0", ",", "6", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.010546`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.008778`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0005422`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657675661724*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"228fb28f-a518-ee44-a98f-6c5498c859b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "1", ",", "0", ",", "5"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.043173`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "31.8043426`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0015064`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657707511997*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"3b034f10-33f5-fc4c-ab17-cf7b4475c3f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "1", ",", "1", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.1052168`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "45.0077207`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0044384`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657752627905*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"dd5173b4-7e45-0045-835e-e258a2428eb8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0928106`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "43.3662076`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0035969`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026577960901947`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"04b2cead-4528-c14b-a6fe-fb3f12360220"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "1", ",", "3", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.095229`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "37.1949879`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0031073`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657833388521*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"b4fa07d6-2a93-fe4b-8638-454773dc5b9f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "1", ",", "4", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0858967`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "27.3967179`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.002697`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657860871189*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"b79f7c71-9dae-f943-9b9d-60ee9dd1c910"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "1", ",", "5", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0215998`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.009965`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0009597`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026578608952065`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"03747f0c-1db1-2a47-b10b-aebb52e384e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "0", ",", "4"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0571831`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "28.5463506`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0024477`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026578895001926`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"ab97f8ec-4430-ba4d-9db0-1a4ef26653cd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "1", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0924867`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "44.5740297`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0034786`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026579341720066`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"2a9e89ee-a4b4-1c4a-9b1d-4fcd2ef205ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0948156`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "34.2980037`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0034168`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657968574686*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"54e3ea74-c8e8-6245-ab66-617f467c2c92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "3", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0759954`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "30.8755587`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0030263`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002657999520813*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"90c9ab03-77a7-d941-960d-f9037c326f31"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "4", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.025037`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0099857`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0008865`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026579995524693`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"966815cf-d331-dc4b-b444-a4c061b52f00"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "0", ",", "3"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0570682`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "26.7958212`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0020142`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026580264128933`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"eb55174d-640c-9d4b-803a-8b1c6d1fccab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "1", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0970849`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "37.5271437`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0039524`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026580640490475`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"f0ecddd2-4ce7-a647-a497-bea23fdd1cbb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0815215`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "31.2443718`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0027642`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002658095377899*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"50f34e22-6913-054d-989d-83fe54ddb5e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "3", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0201432`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0104335`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0008132`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002658095409416*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"9e4629dd-1da8-8444-8291-6554de7fa42f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "0", ",", "2"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0544879`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "26.0389562`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0022898`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00265812150334*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"1dbb67ed-fd85-294a-be42-522f5de6c482"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "1", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0902939`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "27.8119856`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0025041`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.00265814940473*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"339990f1-3478-7549-94b2-244ef1159d82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "2", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.025807`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0102202`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0009201`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002658149436487*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"2041bf6d-68a6-ef4a-9f46-ed0dbc5dc571"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "5", ",", "0", ",", "1"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0505002`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "26.3690215`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.001629`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002658175855484*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"638b5932-b92c-f249-a519-c6b60ef0ea6f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "5", ",", "1", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0246947`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0096461`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0011648`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.0026581759023876`*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"4f6427cc-da64-9144-8bbd-12b19e877479"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "6", ",", "0", ",", "0"}], "}"}], ",", "True", ",", 
   RowBox[{"\<\"DE seconds\"\>", "\[Rule]", "0.0137051`"}], ",", 
   RowBox[{"\<\"Our seconds\"\>", "\[Rule]", "0.0080241`"}], ",", 
   RowBox[{"\<\"Check seconds\"\>", "\[Rule]", "0.0005646`"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  4.002363830001831*^9, 4.002364156436127*^9, 4.002438067386176*^9, {
   4.002438113291346*^9, 4.002438137973714*^9}, {4.002440500626346*^9, 
   4.002440519577251*^9}, 4.002536423343622*^9, 4.0025364691982517`*^9, 
   4.0026448891753654`*^9, 4.002644930326702*^9, 4.002658175924099*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"9da4e530-1899-4841-9196-d9c01c95135c"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1141.2, 640.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (March 16, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2fb730d3-8426-49a4-a6a7-c7e2ab68cf57"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 808, 16, 164, "Text",ExpressionUUID->"c77a9203-c009-0b40-8ccf-4e08d0ebee62"],
Cell[1369, 38, 35305, 857, 2190, "Input",ExpressionUUID->"15ca8aa4-9e96-4644-aabe-ae9940cb5785",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[36699, 899, 2721, 64, 233, "Input",ExpressionUUID->"7b58dfb4-ad4a-bf41-8634-d2f1fea6ac37"],
Cell[CellGroupData[{
Cell[39445, 967, 762, 16, 23, "Print",ExpressionUUID->"0751455a-d334-f241-97ec-9dcd0efdcca3"],
Cell[40210, 985, 762, 16, 23, "Print",ExpressionUUID->"ed8b2437-6e36-f245-9b2c-16694cced979"],
Cell[40975, 1003, 764, 16, 23, "Print",ExpressionUUID->"b2ff6f3d-1fc4-e34a-9d1a-35e78579e18e"],
Cell[41742, 1021, 764, 16, 23, "Print",ExpressionUUID->"9ddcaf8e-3784-8647-8877-daeb39a9d6f8"],
Cell[42509, 1039, 764, 16, 23, "Print",ExpressionUUID->"2711af4a-6a8a-f447-9bf4-b7f29f489b2a"],
Cell[43276, 1057, 763, 16, 23, "Print",ExpressionUUID->"012e08ff-8b83-5b41-9fba-5972ac1c7e71"],
Cell[44042, 1075, 763, 16, 23, "Print",ExpressionUUID->"e0b37627-f4b0-404f-9413-e3cc8af1c209"],
Cell[44808, 1093, 764, 16, 23, "Print",ExpressionUUID->"15e2a719-6f48-de47-8ed4-5cbf70b1b569"],
Cell[45575, 1111, 762, 16, 23, "Print",ExpressionUUID->"56c61995-bb16-5a4d-8639-8e14e6891ac6"],
Cell[46340, 1129, 761, 16, 23, "Print",ExpressionUUID->"e3b075fb-28cb-c745-aa05-2dca144dbca8"],
Cell[47104, 1147, 764, 16, 23, "Print",ExpressionUUID->"9d5c1477-493c-6c4d-acbb-d69d0adece8f"],
Cell[47871, 1165, 764, 16, 23, "Print",ExpressionUUID->"50e652b5-8a9a-6042-ae07-e93d60bdc88e"],
Cell[48638, 1183, 764, 16, 23, "Print",ExpressionUUID->"63e3649d-c6b2-6e49-ac7c-84614eba241e"],
Cell[49405, 1201, 762, 16, 23, "Print",ExpressionUUID->"3e6c30cc-26b6-334d-94c9-c3cf2402907d"],
Cell[50170, 1219, 764, 16, 23, "Print",ExpressionUUID->"777e81e3-a01b-994a-a84b-a0bd9d023fff"],
Cell[50937, 1237, 763, 16, 23, "Print",ExpressionUUID->"5154bf4d-0890-424a-9d8d-4ee2a1755181"],
Cell[51703, 1255, 762, 16, 23, "Print",ExpressionUUID->"e022227a-9dbc-334e-851a-570430a0b1ff"],
Cell[52468, 1273, 762, 16, 23, "Print",ExpressionUUID->"5016743d-dc1c-5941-b501-44b1958d59e0"],
Cell[53233, 1291, 764, 16, 23, "Print",ExpressionUUID->"77ca6a05-ecb8-984b-b533-aeb15305c8b9"],
Cell[54000, 1309, 764, 16, 23, "Print",ExpressionUUID->"79a228b7-13c7-c94b-93c1-014d3f38d471"],
Cell[54767, 1327, 764, 16, 23, "Print",ExpressionUUID->"9fff3669-90a3-594b-a551-02d5a6d758eb"],
Cell[55534, 1345, 762, 16, 23, "Print",ExpressionUUID->"4f9864a9-9171-544b-b92e-54d2db5740af"],
Cell[56299, 1363, 764, 16, 23, "Print",ExpressionUUID->"0e6ef29a-7be2-4e4c-9f86-9e5b889ea9db"],
Cell[57066, 1381, 761, 16, 23, "Print",ExpressionUUID->"f18e74ce-a461-2a40-8c22-487889aa16f7"],
Cell[57830, 1399, 762, 16, 23, "Print",ExpressionUUID->"9c761219-79f7-2e44-b97a-90e28404697d"],
Cell[58595, 1417, 764, 16, 23, "Print",ExpressionUUID->"c2f0f2e3-c9db-384d-aff9-7c2c3d607d9c"],
Cell[59362, 1435, 759, 15, 23, "Print",ExpressionUUID->"b58a3f5d-f760-2141-b0d8-6b0bc7fa647b"],
Cell[60124, 1452, 762, 16, 23, "Print",ExpressionUUID->"bddda291-e6ef-3b42-a4a6-c4c11680e4bd"],
Cell[60889, 1470, 762, 16, 23, "Print",ExpressionUUID->"89ae6007-6c75-424e-868f-31ffc9e2bd20"],
Cell[61654, 1488, 762, 16, 23, "Print",ExpressionUUID->"98167a70-6139-3047-8678-5d12cc8646c2"],
Cell[62419, 1506, 757, 15, 23, "Print",ExpressionUUID->"2092c76d-918c-df42-aef5-bfc50a929c87"],
Cell[63179, 1523, 765, 16, 23, "Print",ExpressionUUID->"a68de791-77e8-9742-a3c0-ac6d14db7791"],
Cell[63947, 1541, 763, 16, 23, "Print",ExpressionUUID->"cfabef21-3430-a64b-8308-f1c229849dc1"],
Cell[64713, 1559, 762, 16, 23, "Print",ExpressionUUID->"3b87417b-a248-644a-95ac-850a1b37ebd4"],
Cell[65478, 1577, 762, 16, 23, "Print",ExpressionUUID->"75640e8d-6066-5d47-9859-6e6424068d98"],
Cell[66243, 1595, 762, 16, 23, "Print",ExpressionUUID->"b088712a-47ed-7545-bff0-30a29d68bc6a"],
Cell[67008, 1613, 761, 16, 23, "Print",ExpressionUUID->"20e7977f-5f7b-d54b-96a8-8899672c7636"],
Cell[67772, 1631, 762, 16, 23, "Print",ExpressionUUID->"c6e873a8-0e0d-fc4f-8aa3-a2223a1fcf7d"],
Cell[68537, 1649, 762, 16, 23, "Print",ExpressionUUID->"96294037-0db8-9a47-988e-ce5b76e5e0c5"],
Cell[69302, 1667, 764, 16, 23, "Print",ExpressionUUID->"312c2761-5341-9b45-a035-ffd6af7b26dc"],
Cell[70069, 1685, 761, 16, 23, "Print",ExpressionUUID->"4e8aa7dc-e54e-2d43-af53-3db44988fd98"],
Cell[70833, 1703, 764, 16, 23, "Print",ExpressionUUID->"b20a2349-ac84-b643-8c0f-ca1808cea7f8"],
Cell[71600, 1721, 762, 16, 23, "Print",ExpressionUUID->"45b283e2-1d24-094d-ac7c-dd2d7ea4df92"],
Cell[72365, 1739, 762, 16, 23, "Print",ExpressionUUID->"2478622d-b8c4-b946-aab3-89e4357c74be"],
Cell[73130, 1757, 761, 16, 23, "Print",ExpressionUUID->"75608600-45b5-d045-8599-a2efa75f2db9"],
Cell[73894, 1775, 764, 16, 23, "Print",ExpressionUUID->"875cefde-eec8-e848-bf1e-130caabcf13f"],
Cell[74661, 1793, 764, 16, 23, "Print",ExpressionUUID->"9406d240-5527-4e4c-8696-c5c26aec0a23"],
Cell[75428, 1811, 765, 16, 23, "Print",ExpressionUUID->"6fbd0b12-59f5-6448-a7a1-31348a64d09f"],
Cell[76196, 1829, 765, 16, 23, "Print",ExpressionUUID->"bcf32db2-ce9a-7d40-9eb3-129881345d47"],
Cell[76964, 1847, 762, 16, 23, "Print",ExpressionUUID->"ae98ffd8-372d-8144-b8cd-2c7005779f45"],
Cell[77729, 1865, 761, 16, 23, "Print",ExpressionUUID->"ccf10897-a6c1-c748-a5e2-22de355c1097"],
Cell[78493, 1883, 764, 16, 23, "Print",ExpressionUUID->"1a326aa5-ea3a-9843-8997-a3f1c7067975"],
Cell[79260, 1901, 762, 16, 23, "Print",ExpressionUUID->"61a5609d-446e-5c45-a0e2-50d659105886"],
Cell[80025, 1919, 764, 16, 23, "Print",ExpressionUUID->"d3b8f693-0b39-2e46-9e92-99a3e1162ecf"],
Cell[80792, 1937, 763, 16, 23, "Print",ExpressionUUID->"c415c690-9fb4-8144-a052-1e99d2c03b95"],
Cell[81558, 1955, 764, 16, 23, "Print",ExpressionUUID->"214fcda4-4f41-8f43-8f5c-c66a251388f6"],
Cell[82325, 1973, 764, 16, 23, "Print",ExpressionUUID->"082b8547-5c1c-ff40-8239-c9e9066ae0de"],
Cell[83092, 1991, 763, 16, 23, "Print",ExpressionUUID->"27dfe01e-eee4-ea4e-83fa-db6f3e65f18b"],
Cell[83858, 2009, 762, 16, 23, "Print",ExpressionUUID->"01a6920b-c7c6-ba47-8388-4dbcaefbfb02"],
Cell[84623, 2027, 764, 16, 23, "Print",ExpressionUUID->"6ba0795b-8a2e-2344-ab1d-da6cf63f36e9"],
Cell[85390, 2045, 761, 16, 23, "Print",ExpressionUUID->"72317722-b213-6644-bb66-147c6d4096be"],
Cell[86154, 2063, 764, 16, 23, "Print",ExpressionUUID->"28e9aac8-aaa4-a54e-8870-35ad4260c161"],
Cell[86921, 2081, 763, 16, 23, "Print",ExpressionUUID->"41921cd7-4d55-5648-b516-55102fab98a7"],
Cell[87687, 2099, 765, 16, 23, "Print",ExpressionUUID->"7a9a7490-e0da-584f-95b0-068fd6212b3a"],
Cell[88455, 2117, 764, 16, 23, "Print",ExpressionUUID->"793fd9bc-75f2-c84c-b98e-c19f5cc34f21"],
Cell[89222, 2135, 763, 16, 23, "Print",ExpressionUUID->"9c06c87b-c208-6148-bf20-b741bdf6cade"],
Cell[89988, 2153, 764, 16, 23, "Print",ExpressionUUID->"302e9e36-e0e9-6442-bd97-cec34dfa7389"],
Cell[90755, 2171, 765, 16, 23, "Print",ExpressionUUID->"9b6cd802-93fb-b74c-a1e8-4526cd4f2a10"],
Cell[91523, 2189, 765, 16, 23, "Print",ExpressionUUID->"ccfd9b90-7a0d-d44e-b525-038ff7be1d6e"],
Cell[92291, 2207, 765, 16, 23, "Print",ExpressionUUID->"7934ff86-4ebc-fb4c-ba88-c88469155a75"],
Cell[93059, 2225, 764, 16, 23, "Print",ExpressionUUID->"f0515e14-daa2-5244-9850-16cf76d10e95"],
Cell[93826, 2243, 762, 16, 23, "Print",ExpressionUUID->"4c272b98-e5fd-a04b-a4b8-77dd0c1edddd"],
Cell[94591, 2261, 764, 16, 23, "Print",ExpressionUUID->"ef15f451-5c55-8a47-8a6c-30771baa0e2a"],
Cell[95358, 2279, 764, 16, 23, "Print",ExpressionUUID->"6e6228e5-424f-2d44-8833-03e7aab7930b"],
Cell[96125, 2297, 764, 16, 23, "Print",ExpressionUUID->"5d39cc9a-2b0b-ac42-ade0-871916e8f070"],
Cell[96892, 2315, 763, 16, 23, "Print",ExpressionUUID->"05fc7b17-a330-ad46-a2a9-bd29cabd5e65"],
Cell[97658, 2333, 763, 16, 23, "Print",ExpressionUUID->"98660d0a-b3d7-9947-b703-b65e3aa9ae82"],
Cell[98424, 2351, 763, 16, 23, "Print",ExpressionUUID->"8f233295-2098-5d45-8f79-11b1837f7bcc"],
Cell[99190, 2369, 764, 16, 23, "Print",ExpressionUUID->"e2cf7a19-d2ba-5549-8020-408c1ec50dc2"],
Cell[99957, 2387, 766, 16, 23, "Print",ExpressionUUID->"ba1626c5-3ad6-264b-9109-70b52cd1fbf3"],
Cell[100726, 2405, 764, 16, 23, "Print",ExpressionUUID->"31714a5a-7a8e-5243-9517-0c95eb713177"],
Cell[101493, 2423, 765, 16, 23, "Print",ExpressionUUID->"3885aa0b-0920-7f47-9ae4-5cdd6f4c4d20"],
Cell[102261, 2441, 764, 16, 23, "Print",ExpressionUUID->"a8cc07c2-e059-894c-892e-f49e70c70d81"],
Cell[103028, 2459, 764, 16, 23, "Print",ExpressionUUID->"55c41ccb-fb31-9944-9b65-d0a0242be405"],
Cell[103795, 2477, 762, 16, 23, "Print",ExpressionUUID->"d6c811a7-924e-1244-80e2-69ac97f56034"],
Cell[104560, 2495, 764, 16, 23, "Print",ExpressionUUID->"e1263a69-b44e-d742-b8ce-67fde2cad7e9"],
Cell[105327, 2513, 762, 16, 23, "Print",ExpressionUUID->"c239d5e3-9804-6b4e-9fd1-11780286230f"],
Cell[106092, 2531, 761, 16, 23, "Print",ExpressionUUID->"4db8003a-74c4-c349-9d12-a9b02bce7fb4"],
Cell[106856, 2549, 761, 16, 23, "Print",ExpressionUUID->"2dda82d3-e660-f04d-ad48-d1f5eb13ad83"],
Cell[107620, 2567, 762, 16, 23, "Print",ExpressionUUID->"9af4ba12-66dd-8142-b525-d3a15095c565"],
Cell[108385, 2585, 762, 16, 23, "Print",ExpressionUUID->"c90eadab-a20b-714a-9b3f-77ed6e2d029a"],
Cell[109150, 2603, 759, 15, 23, "Print",ExpressionUUID->"2aa7e6ee-cd23-d943-ab1a-509bed6d5dc6"],
Cell[109912, 2620, 762, 16, 23, "Print",ExpressionUUID->"7c5102c6-9438-8d41-a9e5-f850a3ef1402"],
Cell[110677, 2638, 765, 16, 23, "Print",ExpressionUUID->"a59a9be0-c672-d641-b30d-b6fbd5fd5841"],
Cell[111445, 2656, 766, 16, 23, "Print",ExpressionUUID->"304d76bb-411f-ff40-b462-5f49e8a93643"],
Cell[112214, 2674, 764, 16, 23, "Print",ExpressionUUID->"5e64926a-cb42-cf48-99b4-b557e6928708"],
Cell[112981, 2692, 762, 16, 23, "Print",ExpressionUUID->"78f37dd0-d57d-e942-84c4-a9ec5dccf3ce"],
Cell[113746, 2710, 764, 16, 23, "Print",ExpressionUUID->"f5cdf214-c7ac-574b-aa62-715ec86ac29f"],
Cell[114513, 2728, 764, 16, 23, "Print",ExpressionUUID->"f08bdff1-4072-7145-99f5-d3418c6c456e"],
Cell[115280, 2746, 763, 16, 23, "Print",ExpressionUUID->"a874a160-ae78-1d48-89ff-2052a1543b9c"],
Cell[116046, 2764, 762, 16, 23, "Print",ExpressionUUID->"d6df9001-d6d1-0849-a8bc-0c202e8fc757"],
Cell[116811, 2782, 761, 16, 23, "Print",ExpressionUUID->"8daf6257-9571-574d-90fc-9a988720ffcd"],
Cell[117575, 2800, 764, 16, 23, "Print",ExpressionUUID->"62abede7-1850-e047-859e-32b7f59cbc23"],
Cell[118342, 2818, 764, 16, 23, "Print",ExpressionUUID->"486281f7-c5ed-ca43-ba17-089e13d2aca1"],
Cell[119109, 2836, 764, 16, 23, "Print",ExpressionUUID->"2792d930-199b-264f-8b54-c3fad6f68663"],
Cell[119876, 2854, 761, 16, 23, "Print",ExpressionUUID->"660bbace-f5b3-304c-98c6-bb45414f0d14"],
Cell[120640, 2872, 765, 16, 23, "Print",ExpressionUUID->"55f31bad-8682-df4f-8d10-5862d7942df4"],
Cell[121408, 2890, 764, 16, 23, "Print",ExpressionUUID->"04a3794f-e81b-2c46-b7af-a352644e3f9d"],
Cell[122175, 2908, 764, 16, 23, "Print",ExpressionUUID->"5ab3bf9e-6344-194a-9b10-983eb04e7a15"],
Cell[122942, 2926, 766, 16, 23, "Print",ExpressionUUID->"4559479d-9bd7-464b-bc12-f77d51b9f3fa"],
Cell[123711, 2944, 765, 16, 23, "Print",ExpressionUUID->"db30e50f-3285-2044-89e6-16287caac9f3"],
Cell[124479, 2962, 764, 16, 23, "Print",ExpressionUUID->"2096addd-247e-7445-ae68-3ba81f00f202"],
Cell[125246, 2980, 763, 16, 23, "Print",ExpressionUUID->"8fbb7281-c700-4f43-9b77-118536012c9b"],
Cell[126012, 2998, 762, 16, 23, "Print",ExpressionUUID->"a7fbb41d-e200-dc4a-8335-fd7397d2bb98"],
Cell[126777, 3016, 762, 16, 23, "Print",ExpressionUUID->"283e5201-eb68-7a42-9d51-19af9c4b7e93"],
Cell[127542, 3034, 761, 16, 23, "Print",ExpressionUUID->"f943108b-1e8b-6246-ab39-be3b17bdd0a2"],
Cell[128306, 3052, 760, 16, 23, "Print",ExpressionUUID->"d9adf719-9218-b840-a8f0-ff7d8f526c73"],
Cell[129069, 3070, 762, 16, 23, "Print",ExpressionUUID->"2310db56-80a1-5c4b-8054-6064e299c631"],
Cell[129834, 3088, 764, 16, 23, "Print",ExpressionUUID->"39e85108-2895-4345-941b-8d952c6fecbe"],
Cell[130601, 3106, 762, 16, 23, "Print",ExpressionUUID->"79d82450-cc1e-2146-a5f8-89e02561d99a"],
Cell[131366, 3124, 764, 16, 23, "Print",ExpressionUUID->"4ab34f89-a7ee-b84b-ac66-8c8da12dcaed"],
Cell[132133, 3142, 763, 16, 23, "Print",ExpressionUUID->"81dbcbc9-06ce-7a4b-8332-b3e458625ac4"],
Cell[132899, 3160, 766, 16, 23, "Print",ExpressionUUID->"b0b1954a-98a6-1a45-9370-074715ad370b"],
Cell[133668, 3178, 762, 16, 23, "Print",ExpressionUUID->"1a57a589-42ee-784a-94a7-545cc2d8cc98"],
Cell[134433, 3196, 763, 16, 23, "Print",ExpressionUUID->"6cd67dcc-cc48-b541-8f3b-4f4115544634"],
Cell[135199, 3214, 765, 16, 23, "Print",ExpressionUUID->"9942bb10-f6dd-7d4d-83a1-70fcefb0d5ab"],
Cell[135967, 3232, 760, 16, 23, "Print",ExpressionUUID->"868b4688-6aed-cb4d-8113-a3440dea62a3"],
Cell[136730, 3250, 764, 16, 23, "Print",ExpressionUUID->"ba7f292f-58eb-274f-b744-7d65cc1716d8"],
Cell[137497, 3268, 765, 16, 23, "Print",ExpressionUUID->"1b73131a-dbf8-ac4c-8954-09e90a41e233"],
Cell[138265, 3286, 760, 16, 23, "Print",ExpressionUUID->"522eac0f-86ad-4c45-9fde-9955b4228245"],
Cell[139028, 3304, 761, 16, 23, "Print",ExpressionUUID->"bc7b01d0-db52-cc4b-9680-34a9da74c755"],
Cell[139792, 3322, 764, 16, 23, "Print",ExpressionUUID->"5a1e2684-506b-4849-99bd-55203fb18bca"],
Cell[140559, 3340, 762, 16, 23, "Print",ExpressionUUID->"d6efa118-c309-2146-bebc-8953a3294ec4"],
Cell[141324, 3358, 762, 16, 23, "Print",ExpressionUUID->"ec25ba10-2f7a-4740-9b04-330357efc2c0"],
Cell[142089, 3376, 763, 16, 23, "Print",ExpressionUUID->"05bd5732-6e56-0f48-b13d-f84066fe57c8"],
Cell[142855, 3394, 764, 16, 23, "Print",ExpressionUUID->"846fc9d7-70e3-b444-ac0b-642e1153cadd"],
Cell[143622, 3412, 764, 16, 23, "Print",ExpressionUUID->"25976aab-cce1-9b48-8bdc-31888e626e7b"],
Cell[144389, 3430, 765, 16, 23, "Print",ExpressionUUID->"b21c2f0c-6dde-374e-b4d0-177cd7acb71f"],
Cell[145157, 3448, 761, 16, 23, "Print",ExpressionUUID->"ed68710a-163b-0843-9311-648b7f6db503"],
Cell[145921, 3466, 763, 16, 23, "Print",ExpressionUUID->"51d09e7a-db16-8a45-8970-b533e2ff0106"],
Cell[146687, 3484, 766, 16, 23, "Print",ExpressionUUID->"0ea5ddb8-7827-bf44-be34-6da3bda0abbd"],
Cell[147456, 3502, 762, 16, 23, "Print",ExpressionUUID->"e72bbc72-f090-1c4d-9562-8b4362010e59"],
Cell[148221, 3520, 761, 16, 23, "Print",ExpressionUUID->"c4b65b9b-7537-b54a-b6fe-f874a6af34f0"],
Cell[148985, 3538, 762, 16, 23, "Print",ExpressionUUID->"dc3339cc-8ce3-0945-9577-2e8253cd70bc"],
Cell[149750, 3556, 762, 16, 23, "Print",ExpressionUUID->"a9686351-c059-0d41-87ec-b58e20ad949f"],
Cell[150515, 3574, 766, 16, 23, "Print",ExpressionUUID->"c198ad16-f861-1f46-a5e8-04fcc9a2bb2e"],
Cell[151284, 3592, 761, 16, 23, "Print",ExpressionUUID->"a65514ff-4d76-ed4d-a889-8e99b9410d7b"],
Cell[152048, 3610, 762, 16, 23, "Print",ExpressionUUID->"633427f9-f6e9-b446-bab3-d0198c26d0f7"],
Cell[152813, 3628, 763, 16, 23, "Print",ExpressionUUID->"4fc41e2c-c607-034c-9784-ffe9dd85dda2"],
Cell[153579, 3646, 762, 16, 23, "Print",ExpressionUUID->"bdca4e1d-cff4-e945-97c6-ce89178f7137"],
Cell[154344, 3664, 761, 16, 23, "Print",ExpressionUUID->"d1f0b4b1-b9b6-694d-810b-1ab80a4fb0b9"],
Cell[155108, 3682, 765, 16, 23, "Print",ExpressionUUID->"aa5f6329-7a1f-e242-95b4-e85e028d6588"],
Cell[155876, 3700, 764, 16, 23, "Print",ExpressionUUID->"d8ed0cdb-90ce-0347-b50c-9ba7d58bfeef"],
Cell[156643, 3718, 763, 16, 23, "Print",ExpressionUUID->"f17a793a-7568-fa40-a612-a86b057a1138"],
Cell[157409, 3736, 765, 16, 23, "Print",ExpressionUUID->"b032ed5f-e6d0-3d4f-9e5d-c45bc1edd1d4"],
Cell[158177, 3754, 764, 16, 23, "Print",ExpressionUUID->"67d8f0c5-8cc2-4547-a2fb-5582244e36f8"],
Cell[158944, 3772, 764, 16, 23, "Print",ExpressionUUID->"b94386c6-5ba9-454c-8f37-72479ba662cd"],
Cell[159711, 3790, 766, 16, 23, "Print",ExpressionUUID->"67772f7a-402e-dd43-8923-c08aedf934b1"],
Cell[160480, 3808, 762, 16, 23, "Print",ExpressionUUID->"537deab9-01e9-834b-8ae9-138a52bae2ed"],
Cell[161245, 3826, 765, 16, 23, "Print",ExpressionUUID->"43a10f93-739f-9d45-948e-eedec2598f94"],
Cell[162013, 3844, 756, 15, 23, "Print",ExpressionUUID->"69338e82-f1af-1642-b0a9-32e53f62d077"],
Cell[162772, 3861, 764, 16, 23, "Print",ExpressionUUID->"28e3010d-4df0-7f47-b4ab-b11a87288100"],
Cell[163539, 3879, 765, 16, 23, "Print",ExpressionUUID->"329279a4-08cd-e14c-91bd-4e498079c453"],
Cell[164307, 3897, 761, 16, 23, "Print",ExpressionUUID->"d04e0be3-adf1-de41-9062-d48bf97c405c"],
Cell[165071, 3915, 763, 16, 23, "Print",ExpressionUUID->"f18d7eaa-4c5b-7f48-8720-d4af4deb2d5e"],
Cell[165837, 3933, 760, 16, 23, "Print",ExpressionUUID->"85cc1651-2f28-c640-9f62-857e89910953"],
Cell[166600, 3951, 765, 16, 23, "Print",ExpressionUUID->"a3dcbb69-7f20-1c47-b431-1424cbafc4d6"],
Cell[167368, 3969, 764, 16, 23, "Print",ExpressionUUID->"9f54b257-cb6d-fc40-8877-e062016d3041"],
Cell[168135, 3987, 763, 16, 23, "Print",ExpressionUUID->"198caaf9-385d-5e4b-92f8-8ee517e91bff"],
Cell[168901, 4005, 762, 16, 23, "Print",ExpressionUUID->"66570c44-bafa-cd4f-b4af-87a30ff0f52b"],
Cell[169666, 4023, 763, 16, 23, "Print",ExpressionUUID->"bc4dba18-4325-ae47-89b4-ee7796990542"],
Cell[170432, 4041, 763, 16, 23, "Print",ExpressionUUID->"8962ef41-36e4-0d4d-9610-802660bd3c54"],
Cell[171198, 4059, 765, 16, 23, "Print",ExpressionUUID->"8829fd25-cd6a-2942-892e-5b6f3159c7d5"],
Cell[171966, 4077, 762, 16, 23, "Print",ExpressionUUID->"d657c80b-5844-1d47-b752-a5b54f9fc5d8"],
Cell[172731, 4095, 761, 16, 23, "Print",ExpressionUUID->"a821c8e4-455c-1749-b4df-06a710b99bcc"],
Cell[173495, 4113, 763, 16, 23, "Print",ExpressionUUID->"2da476d3-a5e5-4544-a529-0cd02a743e24"],
Cell[174261, 4131, 762, 16, 23, "Print",ExpressionUUID->"8c5eb74e-3e52-364e-aade-0a52360a9343"],
Cell[175026, 4149, 763, 16, 23, "Print",ExpressionUUID->"67e40cb9-2273-204b-b77c-3c31334f26ae"],
Cell[175792, 4167, 764, 16, 23, "Print",ExpressionUUID->"79bcd5ef-97f9-e147-b08a-f646f5410267"],
Cell[176559, 4185, 765, 16, 23, "Print",ExpressionUUID->"32be31fa-24d9-da42-9f0f-ea9afb3860cc"],
Cell[177327, 4203, 764, 16, 23, "Print",ExpressionUUID->"7f0ad3b2-8ff6-0b41-ba3c-d24351f65f81"],
Cell[178094, 4221, 764, 16, 23, "Print",ExpressionUUID->"bbee7308-4b2e-fd41-a5e2-bd3d716d0fa1"],
Cell[178861, 4239, 761, 16, 23, "Print",ExpressionUUID->"672282a7-5296-9346-b10f-05a17811a643"],
Cell[179625, 4257, 763, 16, 23, "Print",ExpressionUUID->"10689b60-577a-3e4c-b6df-c96036dfd0b5"],
Cell[180391, 4275, 761, 16, 23, "Print",ExpressionUUID->"845e39d3-48ca-5044-925a-0f04021e862a"],
Cell[181155, 4293, 762, 16, 23, "Print",ExpressionUUID->"49607036-5bf8-a040-80e6-627331409381"],
Cell[181920, 4311, 764, 16, 23, "Print",ExpressionUUID->"912908d0-0d9c-ee4e-b4a8-cc4daba59bbb"],
Cell[182687, 4329, 764, 16, 23, "Print",ExpressionUUID->"2cd2f579-f1f4-d84c-97d5-2b2a314a66e8"],
Cell[183454, 4347, 762, 16, 23, "Print",ExpressionUUID->"317a66f3-c0c6-024b-8bb5-5430140f5f30"],
Cell[184219, 4365, 761, 16, 23, "Print",ExpressionUUID->"b556a22f-ada5-0e4c-ac56-0cc750c9dad2"],
Cell[184983, 4383, 764, 16, 23, "Print",ExpressionUUID->"7a2b1274-a04b-774c-98b0-a84a35e2a443"],
Cell[185750, 4401, 762, 16, 23, "Print",ExpressionUUID->"c5899b76-e0bf-c748-9b0b-e366316941e0"],
Cell[186515, 4419, 761, 16, 23, "Print",ExpressionUUID->"c2a5ba56-7c54-4843-a9a7-ee244aee8321"],
Cell[187279, 4437, 762, 16, 23, "Print",ExpressionUUID->"ad525841-69b3-a046-8c3c-b41384081eff"],
Cell[188044, 4455, 763, 16, 23, "Print",ExpressionUUID->"ac689940-0c27-434f-9dc0-fcd4f5ca8f1e"],
Cell[188810, 4473, 761, 16, 23, "Print",ExpressionUUID->"1e4722af-74bc-0e4c-8ec7-984372024b70"],
Cell[189574, 4491, 764, 16, 23, "Print",ExpressionUUID->"8748a6e9-2df2-3943-8e96-affae5793242"],
Cell[190341, 4509, 764, 16, 23, "Print",ExpressionUUID->"e2df6a63-a19d-cb42-82a0-54defb5fc8d4"],
Cell[191108, 4527, 761, 16, 23, "Print",ExpressionUUID->"6f0ea642-e02a-6144-a17d-350058db07c9"],
Cell[191872, 4545, 762, 16, 23, "Print",ExpressionUUID->"fed04968-8014-b747-a798-c03268123eab"],
Cell[192637, 4563, 762, 16, 23, "Print",ExpressionUUID->"ca7ce6aa-0bf2-1942-a723-0388b17c3146"],
Cell[193402, 4581, 763, 16, 23, "Print",ExpressionUUID->"5cbc8a54-15aa-2d4c-ae02-f4ab73c09894"],
Cell[194168, 4599, 762, 16, 23, "Print",ExpressionUUID->"f53676b5-4c14-5e42-95ca-0b665f2d0b51"],
Cell[194933, 4617, 762, 16, 23, "Print",ExpressionUUID->"c54bd1af-5980-d540-a2ff-fe6e42782b70"],
Cell[195698, 4635, 764, 16, 23, "Print",ExpressionUUID->"e8971ef7-fb34-3147-883f-9cab5867e124"],
Cell[196465, 4653, 762, 16, 23, "Print",ExpressionUUID->"a240cf4b-f562-ec4e-bccf-01be0cec9507"],
Cell[197230, 4671, 762, 16, 23, "Print",ExpressionUUID->"5ab119c8-a0db-ba45-9e13-235c75d0b2a6"],
Cell[197995, 4689, 762, 16, 23, "Print",ExpressionUUID->"0ca468de-5bbe-dc4f-aff9-8dc5bfd091f7"],
Cell[198760, 4707, 761, 16, 23, "Print",ExpressionUUID->"e0df72f4-67b8-794f-961f-ff40660174ba"],
Cell[199524, 4725, 762, 16, 23, "Print",ExpressionUUID->"24600243-cb48-e14d-a405-e2ec779abd4f"],
Cell[200289, 4743, 762, 16, 23, "Print",ExpressionUUID->"1a17c960-adad-3a45-aef2-7fa18449c3c8"],
Cell[201054, 4761, 762, 16, 23, "Print",ExpressionUUID->"33fe57bb-81a0-224d-9c40-31282226be67"],
Cell[201819, 4779, 765, 16, 23, "Print",ExpressionUUID->"05d88392-9556-8e4e-9193-fcb1d79efd37"],
Cell[202587, 4797, 765, 16, 23, "Print",ExpressionUUID->"05be2891-d8f0-8d45-a89e-11c2990f9543"],
Cell[203355, 4815, 762, 16, 23, "Print",ExpressionUUID->"8bc3f414-f470-044a-b61b-94ec22816b6e"],
Cell[204120, 4833, 761, 16, 23, "Print",ExpressionUUID->"caddfd5b-43e7-d74e-8c60-37b0013a8b07"],
Cell[204884, 4851, 764, 16, 23, "Print",ExpressionUUID->"098d5abb-b420-804b-aedc-809e389b858d"],
Cell[205651, 4869, 761, 16, 23, "Print",ExpressionUUID->"664d5e0a-c861-a54a-8846-78eedc7da605"],
Cell[206415, 4887, 764, 16, 23, "Print",ExpressionUUID->"832a9a98-73dc-e041-abda-1606e4aca5af"],
Cell[207182, 4905, 762, 16, 23, "Print",ExpressionUUID->"3d619a25-0452-4d4b-bb85-bdeafdccc59e"],
Cell[207947, 4923, 762, 16, 23, "Print",ExpressionUUID->"7d1f3e7e-0b47-1743-bd56-691e1cfff0da"],
Cell[208712, 4941, 763, 16, 23, "Print",ExpressionUUID->"580da602-9163-364e-9954-433f6dcace2a"],
Cell[209478, 4959, 765, 16, 23, "Print",ExpressionUUID->"552a3405-d462-1b41-a097-85b15c7de433"],
Cell[210246, 4977, 763, 16, 23, "Print",ExpressionUUID->"95e753b3-82ef-fc4c-a523-608c14b874cf"],
Cell[211012, 4995, 763, 16, 23, "Print",ExpressionUUID->"f10c2bc2-0c15-f243-8a90-4c592ec0c69e"],
Cell[211778, 5013, 762, 16, 23, "Print",ExpressionUUID->"4e17cdda-68fa-ef48-8604-468a5b28af06"],
Cell[212543, 5031, 766, 16, 23, "Print",ExpressionUUID->"9b61ffc8-e02d-f04f-88ca-d0b58849e236"],
Cell[213312, 5049, 762, 16, 23, "Print",ExpressionUUID->"451e4c1e-ef87-3946-9d7b-75507088a929"],
Cell[214077, 5067, 762, 16, 23, "Print",ExpressionUUID->"8dac0049-9f61-d548-a3b0-6fee6a9da1ae"],
Cell[214842, 5085, 763, 16, 23, "Print",ExpressionUUID->"ce3a9b5d-7902-6f44-856e-866c91ff9a5a"],
Cell[215608, 5103, 763, 16, 23, "Print",ExpressionUUID->"95969964-7d57-554f-876b-22f4507a5486"],
Cell[216374, 5121, 765, 16, 23, "Print",ExpressionUUID->"88ab470c-b189-6545-98e6-bf6cfee7131e"],
Cell[217142, 5139, 763, 16, 23, "Print",ExpressionUUID->"b29262d9-e7d9-e64f-bd15-87ed1bc83b2e"],
Cell[217908, 5157, 762, 16, 23, "Print",ExpressionUUID->"d36b7b43-16ed-0341-870a-4850eb828a3f"],
Cell[218673, 5175, 764, 16, 23, "Print",ExpressionUUID->"d2249e6e-2102-504d-8e11-ed7800aa4f58"],
Cell[219440, 5193, 764, 16, 23, "Print",ExpressionUUID->"2d3eb398-6a8c-ae44-a865-fbfa06f324e4"],
Cell[220207, 5211, 762, 16, 23, "Print",ExpressionUUID->"e1877652-5362-9847-ada7-dd1b647a3045"],
Cell[220972, 5229, 763, 16, 23, "Print",ExpressionUUID->"67c949d1-c373-0a4a-b734-d30c7e8227c3"],
Cell[221738, 5247, 764, 16, 23, "Print",ExpressionUUID->"b0c3f2ff-c2fe-0a42-b0aa-ec1d078b880c"],
Cell[222505, 5265, 763, 16, 23, "Print",ExpressionUUID->"776ff038-252b-2f44-a74b-3db57c456b4c"],
Cell[223271, 5283, 763, 16, 23, "Print",ExpressionUUID->"63b18083-ebba-e048-a695-6d5ebc449e43"],
Cell[224037, 5301, 764, 16, 23, "Print",ExpressionUUID->"6b673f0c-5ee1-e94e-adcb-300f2de22e99"],
Cell[224804, 5319, 765, 16, 23, "Print",ExpressionUUID->"52d05fb6-7179-c943-a56a-9469417e8524"],
Cell[225572, 5337, 762, 16, 23, "Print",ExpressionUUID->"0035d1d5-0f67-f343-91bb-1888683797f2"],
Cell[226337, 5355, 763, 16, 23, "Print",ExpressionUUID->"380368fd-d2a6-5f4a-810d-02b8a5957198"],
Cell[227103, 5373, 764, 16, 23, "Print",ExpressionUUID->"cfe297ac-24f7-0147-bedf-fef4f84b461b"],
Cell[227870, 5391, 762, 16, 23, "Print",ExpressionUUID->"366e7586-13cc-fd40-8b11-7f18175c70df"],
Cell[228635, 5409, 761, 16, 23, "Print",ExpressionUUID->"52ad70c0-06e8-6544-b670-01da6231c672"],
Cell[229399, 5427, 760, 16, 23, "Print",ExpressionUUID->"857eeaef-ea64-b048-b40e-8c2e24930756"],
Cell[230162, 5445, 765, 16, 23, "Print",ExpressionUUID->"d1aaddc1-c21a-384d-9f67-5b0eb843dc52"],
Cell[230930, 5463, 765, 16, 23, "Print",ExpressionUUID->"c0c6d9ae-49ed-fa4d-84b4-7f3ee6332787"],
Cell[231698, 5481, 762, 16, 23, "Print",ExpressionUUID->"446bc3b9-845f-2649-8942-11db49ac01da"],
Cell[232463, 5499, 763, 16, 23, "Print",ExpressionUUID->"2d0eb1d6-4c4c-ac43-90c5-69a4ea7ad93d"],
Cell[233229, 5517, 763, 16, 23, "Print",ExpressionUUID->"d4aed3cb-9e20-124a-8025-78c22c2d5938"],
Cell[233995, 5535, 762, 16, 23, "Print",ExpressionUUID->"944036c9-3c63-5c44-8dcf-1aed105e5ec9"],
Cell[234760, 5553, 764, 16, 23, "Print",ExpressionUUID->"7ace9ba2-2387-5044-b8e4-e3772ac521f0"],
Cell[235527, 5571, 765, 16, 23, "Print",ExpressionUUID->"edf3f006-79df-a54f-9432-a91957d55b29"],
Cell[236295, 5589, 764, 16, 23, "Print",ExpressionUUID->"01a3ea84-4fc6-9341-9245-89e322815ed6"],
Cell[237062, 5607, 763, 16, 23, "Print",ExpressionUUID->"f4f1cf92-ed9c-6c4c-807b-b6f665611b1a"],
Cell[237828, 5625, 766, 16, 23, "Print",ExpressionUUID->"cea61044-2bd0-534a-805a-7e53620e8223"],
Cell[238597, 5643, 764, 16, 23, "Print",ExpressionUUID->"87ea34f0-2b5b-1b4d-a0ad-20cd508390aa"],
Cell[239364, 5661, 765, 16, 23, "Print",ExpressionUUID->"bbecfb6a-1dca-e04e-870d-fe87c10a9587"],
Cell[240132, 5679, 762, 16, 23, "Print",ExpressionUUID->"00757811-2b05-cc4a-97bb-0befbaca6afe"],
Cell[240897, 5697, 765, 16, 23, "Print",ExpressionUUID->"99d1509a-7b32-0a49-a1f5-7b3a764b1286"],
Cell[241665, 5715, 763, 16, 23, "Print",ExpressionUUID->"ad439b54-66bf-ab48-8040-9028203f86f2"],
Cell[242431, 5733, 764, 16, 23, "Print",ExpressionUUID->"56397ac8-70f5-5c42-b724-7906d7ae661f"],
Cell[243198, 5751, 762, 16, 23, "Print",ExpressionUUID->"76a7a89f-7160-0646-a639-203aaed59fc9"],
Cell[243963, 5769, 763, 16, 23, "Print",ExpressionUUID->"809ace3c-eda2-5745-a8e9-e91c5021e98a"],
Cell[244729, 5787, 764, 16, 23, "Print",ExpressionUUID->"b2227807-8de4-744a-b143-d298c64fcdf6"],
Cell[245496, 5805, 764, 16, 23, "Print",ExpressionUUID->"2b98216f-d249-f842-aba3-e4c87db9a29c"],
Cell[246263, 5823, 762, 16, 23, "Print",ExpressionUUID->"c60594ef-1564-5640-ae48-5ab019274e95"],
Cell[247028, 5841, 763, 16, 23, "Print",ExpressionUUID->"c7bf0db1-8e62-4d47-8879-458b15ffebda"],
Cell[247794, 5859, 762, 16, 23, "Print",ExpressionUUID->"15fccb0e-f1bc-2c40-9e85-6abf6ee6fcde"],
Cell[248559, 5877, 765, 16, 23, "Print",ExpressionUUID->"09b7ada2-e020-ff44-8ac1-f42e70120b8a"],
Cell[249327, 5895, 765, 16, 23, "Print",ExpressionUUID->"75a6eeee-a929-3a40-a655-4bfa04a678f2"],
Cell[250095, 5913, 762, 16, 23, "Print",ExpressionUUID->"e1d4d9aa-4792-524c-82e8-3ad5fc48d625"],
Cell[250860, 5931, 765, 16, 23, "Print",ExpressionUUID->"a3a7a19f-38fa-3847-af18-cd4eaf56233e"],
Cell[251628, 5949, 765, 16, 23, "Print",ExpressionUUID->"a7ca022a-1ba2-3d4c-a0f5-856a9c7c30fd"],
Cell[252396, 5967, 763, 16, 23, "Print",ExpressionUUID->"b97f9371-492b-8142-8fff-f042b17a1576"],
Cell[253162, 5985, 764, 16, 23, "Print",ExpressionUUID->"3c769a8e-6320-e64d-84e5-41b9381ba77d"],
Cell[253929, 6003, 762, 16, 23, "Print",ExpressionUUID->"38b96f2b-e80d-f249-820d-f1ddb134df35"],
Cell[254694, 6021, 762, 16, 23, "Print",ExpressionUUID->"337f228f-c7b6-6549-8d34-0d5547da540e"],
Cell[255459, 6039, 762, 16, 23, "Print",ExpressionUUID->"9188e693-7bfa-f642-a91d-c4eed73b76a6"],
Cell[256224, 6057, 764, 16, 23, "Print",ExpressionUUID->"24f44c64-5a19-3741-9968-7dcd5433f7d6"],
Cell[256991, 6075, 762, 16, 23, "Print",ExpressionUUID->"53c8a5d2-ea03-164f-a8e1-4f5eec7f6ed2"],
Cell[257756, 6093, 764, 16, 23, "Print",ExpressionUUID->"426f8369-6780-7d4f-8f24-d3ba6268a174"],
Cell[258523, 6111, 763, 16, 23, "Print",ExpressionUUID->"8010faf2-1cec-a243-8c2f-0a260fff9e7d"],
Cell[259289, 6129, 762, 16, 23, "Print",ExpressionUUID->"60f2c952-2915-5643-9e9e-f793d210a950"],
Cell[260054, 6147, 763, 16, 23, "Print",ExpressionUUID->"e8a83cee-520f-ff46-8fdb-155e66a5dfa3"],
Cell[260820, 6165, 764, 16, 23, "Print",ExpressionUUID->"3ff7ad32-6bac-5045-8bf4-8fcba276bdc3"],
Cell[261587, 6183, 765, 16, 23, "Print",ExpressionUUID->"cfd123d7-5430-6146-af06-a251da6a3573"],
Cell[262355, 6201, 764, 16, 23, "Print",ExpressionUUID->"26b8b834-0535-bd42-8986-dabcb35ca29f"],
Cell[263122, 6219, 762, 16, 23, "Print",ExpressionUUID->"160384e9-8cfd-f641-b82b-dccce0496e9d"],
Cell[263887, 6237, 763, 16, 23, "Print",ExpressionUUID->"eac6501f-5472-594e-9dfa-082a8739e1bc"],
Cell[264653, 6255, 763, 16, 23, "Print",ExpressionUUID->"5baaf4b7-8b6f-7640-8d0d-b4db10be8d93"],
Cell[265419, 6273, 763, 16, 23, "Print",ExpressionUUID->"22509eb7-5e04-824d-8383-6203cd3b178d"],
Cell[266185, 6291, 765, 16, 23, "Print",ExpressionUUID->"d71a04eb-467c-5240-ba44-8ea6bd713388"],
Cell[266953, 6309, 762, 16, 23, "Print",ExpressionUUID->"c4e4054f-5767-8748-808f-84d97c0d79b1"],
Cell[267718, 6327, 762, 16, 23, "Print",ExpressionUUID->"f12b9e70-c13b-3e40-9708-e00b51f3e8db"],
Cell[268483, 6345, 763, 16, 23, "Print",ExpressionUUID->"61d33d45-67be-d944-8403-a4e20246919c"],
Cell[269249, 6363, 764, 16, 23, "Print",ExpressionUUID->"cc245e83-0ebe-214b-bedf-ef5c207f3860"],
Cell[270016, 6381, 762, 16, 23, "Print",ExpressionUUID->"7be5292e-4484-d145-9aa4-a15008881a5b"],
Cell[270781, 6399, 760, 16, 23, "Print",ExpressionUUID->"5e68db48-da69-9c4d-a6ac-a442024eaa50"],
Cell[271544, 6417, 764, 16, 23, "Print",ExpressionUUID->"df6ab69f-d094-214c-aab2-d934fa39b49e"],
Cell[272311, 6435, 761, 16, 23, "Print",ExpressionUUID->"1cb55a93-277a-fd46-8997-30ab7cc40001"],
Cell[273075, 6453, 766, 16, 23, "Print",ExpressionUUID->"e10de8d2-5a0c-9946-a915-f2d7c5d9637b"],
Cell[273844, 6471, 762, 16, 23, "Print",ExpressionUUID->"c34406be-bba8-b241-b97e-4546447acffb"],
Cell[274609, 6489, 764, 16, 23, "Print",ExpressionUUID->"6b018bf1-54bf-724c-8bd7-86e50f828f22"],
Cell[275376, 6507, 766, 16, 23, "Print",ExpressionUUID->"41302321-d8a6-a740-aae8-f247bc1f9a19"],
Cell[276145, 6525, 762, 16, 23, "Print",ExpressionUUID->"5d5d0454-c6ee-da46-91dc-6c5f7a20de0c"],
Cell[276910, 6543, 762, 16, 23, "Print",ExpressionUUID->"f4b025e0-2344-e842-88be-4f906180e91d"],
Cell[277675, 6561, 763, 16, 23, "Print",ExpressionUUID->"9a187b3f-07b9-6849-b82e-b4421b7d1649"],
Cell[278441, 6579, 762, 16, 23, "Print",ExpressionUUID->"5d18f335-650b-6247-8fbe-624c3b9323fe"],
Cell[279206, 6597, 764, 16, 23, "Print",ExpressionUUID->"a2cd7c25-4cd8-464c-a1cf-a6ba3718cada"],
Cell[279973, 6615, 763, 16, 23, "Print",ExpressionUUID->"1dae701d-e12b-1b4a-9a02-363769137821"],
Cell[280739, 6633, 761, 16, 23, "Print",ExpressionUUID->"c5c1090b-f07f-714a-9938-88745e4e22aa"],
Cell[281503, 6651, 764, 16, 23, "Print",ExpressionUUID->"4330dbe4-408c-6c4e-b7f9-738593c1425e"],
Cell[282270, 6669, 764, 16, 23, "Print",ExpressionUUID->"1d975a37-033a-ac4a-94f9-ffc385790fd4"],
Cell[283037, 6687, 762, 16, 23, "Print",ExpressionUUID->"e3559a33-4996-b449-aeae-298c3d0e9f9f"],
Cell[283802, 6705, 764, 16, 23, "Print",ExpressionUUID->"6c373c43-8fe4-8b45-b0ad-759904eb66ee"],
Cell[284569, 6723, 763, 16, 23, "Print",ExpressionUUID->"de871a19-31a5-a542-8e97-8d30c77a5e58"],
Cell[285335, 6741, 763, 16, 23, "Print",ExpressionUUID->"53b1f6a8-4d90-ea4f-9c59-f316db426399"],
Cell[286101, 6759, 764, 16, 23, "Print",ExpressionUUID->"6cbbc148-a9ed-ef44-a008-e70a79bfe569"],
Cell[286868, 6777, 763, 16, 23, "Print",ExpressionUUID->"3a21e00f-2ce9-d04d-b0a1-835a4923814d"],
Cell[287634, 6795, 766, 16, 23, "Print",ExpressionUUID->"8dfedade-38bf-524a-ada5-b5e83b6bb8e5"],
Cell[288403, 6813, 763, 16, 23, "Print",ExpressionUUID->"57c0cbad-3050-794b-8857-12420a292f04"],
Cell[289169, 6831, 762, 16, 23, "Print",ExpressionUUID->"1151d957-6faf-8f4e-be23-215b06c668e1"],
Cell[289934, 6849, 764, 16, 23, "Print",ExpressionUUID->"f638d140-4d3e-e14b-a2c6-0f98182da82c"],
Cell[290701, 6867, 764, 16, 23, "Print",ExpressionUUID->"6b6b70e3-e989-e248-a986-9441f8bd578a"],
Cell[291468, 6885, 762, 16, 23, "Print",ExpressionUUID->"a01c81ff-6f7e-8147-95a8-8b016f4d5afc"],
Cell[292233, 6903, 762, 16, 23, "Print",ExpressionUUID->"15c566d6-4429-1c47-a8bf-cb703ad787c5"],
Cell[292998, 6921, 763, 16, 23, "Print",ExpressionUUID->"159bec5a-ac28-f240-a456-cfad0fbbec6b"],
Cell[293764, 6939, 763, 16, 23, "Print",ExpressionUUID->"930ac9de-cec2-e54c-928d-8d37fb9bf7e8"],
Cell[294530, 6957, 764, 16, 23, "Print",ExpressionUUID->"58aa1e84-d088-2e46-a614-802d94accda0"],
Cell[295297, 6975, 763, 16, 23, "Print",ExpressionUUID->"0b01c27c-39d2-0448-be2a-8cf83ce8c8e4"],
Cell[296063, 6993, 762, 16, 23, "Print",ExpressionUUID->"bfeb2d59-befc-da43-a3c9-7e76351e9e03"],
Cell[296828, 7011, 765, 16, 23, "Print",ExpressionUUID->"dd34516d-16c7-d645-bd6b-7dca8842a6ca"],
Cell[297596, 7029, 759, 16, 23, "Print",ExpressionUUID->"45e50a49-0ae3-ce4c-858d-a93ac3f9492c"],
Cell[298358, 7047, 764, 16, 23, "Print",ExpressionUUID->"661696be-f258-bf40-ab57-b0028ac341e4"],
Cell[299125, 7065, 765, 16, 23, "Print",ExpressionUUID->"487b9dbc-add8-8a45-acf1-cd657b1233f4"],
Cell[299893, 7083, 763, 16, 23, "Print",ExpressionUUID->"11042fac-f5f8-6f42-a9bc-a1cc5b402595"],
Cell[300659, 7101, 764, 16, 23, "Print",ExpressionUUID->"27b98cbc-a3d8-f14b-a230-71e8f3868137"],
Cell[301426, 7119, 764, 16, 23, "Print",ExpressionUUID->"bc6a8e7e-a8da-9848-b631-741618c94b65"],
Cell[302193, 7137, 764, 16, 23, "Print",ExpressionUUID->"156f6e2f-24a7-624f-b47f-47637f8688f2"],
Cell[302960, 7155, 763, 16, 23, "Print",ExpressionUUID->"9ca63170-1ec3-9244-b6f0-49673ff9c45a"],
Cell[303726, 7173, 764, 16, 23, "Print",ExpressionUUID->"39cfbe1c-b799-9b49-8d8d-16d16a4b8afb"],
Cell[304493, 7191, 765, 16, 23, "Print",ExpressionUUID->"1866e117-003f-5d4f-adff-f430c30b1f12"],
Cell[305261, 7209, 763, 16, 23, "Print",ExpressionUUID->"0b109842-2124-3845-b894-9e11ea21e432"],
Cell[306027, 7227, 762, 16, 23, "Print",ExpressionUUID->"27202e40-4012-a44e-93e6-f1cc99149fa8"],
Cell[306792, 7245, 764, 16, 23, "Print",ExpressionUUID->"c1936daf-49cf-cd4e-b78b-a3a40407974c"],
Cell[307559, 7263, 760, 16, 23, "Print",ExpressionUUID->"c335758f-5219-7040-bd2e-b69b9838fd2c"],
Cell[308322, 7281, 765, 16, 23, "Print",ExpressionUUID->"248be071-a3f5-8e45-a156-427cc2bac888"],
Cell[309090, 7299, 760, 16, 23, "Print",ExpressionUUID->"a843a0cd-1c31-dc49-8a21-5aa009959a17"],
Cell[309853, 7317, 764, 16, 23, "Print",ExpressionUUID->"d1b77698-635c-fa4c-a8f8-77c718a6ac73"],
Cell[310620, 7335, 764, 16, 23, "Print",ExpressionUUID->"435bf2a7-13c8-5349-b97e-2d8bbe95cc2c"],
Cell[311387, 7353, 762, 16, 23, "Print",ExpressionUUID->"66449438-df37-2048-9405-7cf544d48140"],
Cell[312152, 7371, 764, 16, 23, "Print",ExpressionUUID->"eeefbabc-08c6-c242-b323-498f0b44f5fe"],
Cell[312919, 7389, 764, 16, 23, "Print",ExpressionUUID->"ebdde200-6391-254b-8cde-a2cf74534754"],
Cell[313686, 7407, 763, 16, 23, "Print",ExpressionUUID->"95a07ab9-aa9b-2745-8242-f97b3ccd082c"],
Cell[314452, 7425, 762, 16, 23, "Print",ExpressionUUID->"d64fd866-0865-d343-90d7-a89639d30ded"],
Cell[315217, 7443, 762, 16, 23, "Print",ExpressionUUID->"debf8a5f-8782-eb47-8311-15d2923245bd"],
Cell[315982, 7461, 764, 16, 23, "Print",ExpressionUUID->"1756a0cf-05af-4f46-9880-a279fa86fb2e"],
Cell[316749, 7479, 762, 16, 23, "Print",ExpressionUUID->"76f6d75d-b819-d847-b8d2-35faa5d82210"],
Cell[317514, 7497, 764, 16, 23, "Print",ExpressionUUID->"263d8c5f-eb45-524a-a6ea-31e96a047ba8"],
Cell[318281, 7515, 762, 16, 23, "Print",ExpressionUUID->"7925a1fd-a196-0d40-96f6-fdfeb5c02445"],
Cell[319046, 7533, 762, 16, 23, "Print",ExpressionUUID->"59623b43-6adf-634e-b01c-75dc4104aea1"],
Cell[319811, 7551, 765, 16, 23, "Print",ExpressionUUID->"4d438b07-92ab-0c42-9ab1-4ffd9507f3b7"],
Cell[320579, 7569, 763, 16, 23, "Print",ExpressionUUID->"e8f7a47c-b177-cb48-ba21-63cafab6aedb"],
Cell[321345, 7587, 762, 16, 23, "Print",ExpressionUUID->"93c35d8e-5405-e44f-b2a6-11813a3f7faf"],
Cell[322110, 7605, 765, 16, 23, "Print",ExpressionUUID->"3a59d135-1859-d040-9b1b-01fac1ca9f13"],
Cell[322878, 7623, 763, 16, 23, "Print",ExpressionUUID->"a6af56ab-b679-c342-83cb-63b567a3be5e"],
Cell[323644, 7641, 763, 16, 23, "Print",ExpressionUUID->"a0127684-aa0c-f140-8a50-39520aaf298e"],
Cell[324410, 7659, 763, 16, 23, "Print",ExpressionUUID->"2340612a-a745-1448-adba-93ad75cab785"],
Cell[325176, 7677, 762, 16, 23, "Print",ExpressionUUID->"ca2ddd9e-a04b-9747-ad1f-ba1475fbe1d0"],
Cell[325941, 7695, 764, 16, 23, "Print",ExpressionUUID->"5b902fb7-6787-9e48-af4b-1bcfe981c1dc"],
Cell[326708, 7713, 762, 16, 23, "Print",ExpressionUUID->"89024e07-9bd7-7741-b56f-f5438a91f6d0"],
Cell[327473, 7731, 762, 16, 23, "Print",ExpressionUUID->"97f71a6a-3fd3-dc4e-84fc-fd07255228f2"],
Cell[328238, 7749, 762, 16, 23, "Print",ExpressionUUID->"665dfab8-c357-9340-9d6b-993170af4e87"],
Cell[329003, 7767, 763, 16, 23, "Print",ExpressionUUID->"b57cbd59-fb89-6c42-8b41-78b94bd6b424"],
Cell[329769, 7785, 764, 16, 23, "Print",ExpressionUUID->"a39f5b06-a2b8-724f-bd9c-d39b4efe8dc2"],
Cell[330536, 7803, 762, 16, 23, "Print",ExpressionUUID->"b0feec5d-2922-c54d-86f2-966ce4b76709"],
Cell[331301, 7821, 763, 16, 23, "Print",ExpressionUUID->"48653447-8e1b-0245-83e3-af994ef1ad69"],
Cell[332067, 7839, 764, 16, 23, "Print",ExpressionUUID->"08674809-bc00-e549-ba82-82f9ad1a383c"],
Cell[332834, 7857, 761, 16, 23, "Print",ExpressionUUID->"29b8df1f-c82b-6042-9ee8-3f8ad88afdd5"],
Cell[333598, 7875, 763, 16, 23, "Print",ExpressionUUID->"7e36ea68-230d-2149-8820-98f6a4544553"],
Cell[334364, 7893, 762, 16, 23, "Print",ExpressionUUID->"c6f579dc-5f8c-9e49-a261-9638674dbedf"],
Cell[335129, 7911, 765, 16, 23, "Print",ExpressionUUID->"fd1b848c-aaeb-1c4d-9f59-c49021bd5d43"],
Cell[335897, 7929, 763, 16, 23, "Print",ExpressionUUID->"638d7c6e-b7bc-7845-9963-9231c2002781"],
Cell[336663, 7947, 762, 16, 23, "Print",ExpressionUUID->"de0251e6-6bcf-6046-8335-49cce69a17b5"],
Cell[337428, 7965, 764, 16, 23, "Print",ExpressionUUID->"c3f510ec-635b-8348-83ad-2b04b5c60f26"],
Cell[338195, 7983, 762, 16, 23, "Print",ExpressionUUID->"e6c62230-9754-0848-a3a2-f0713a6229af"],
Cell[338960, 8001, 764, 16, 23, "Print",ExpressionUUID->"5686fa1b-30e7-c04c-a84e-482bcad47e76"],
Cell[339727, 8019, 765, 16, 23, "Print",ExpressionUUID->"79456c6d-223e-7d4e-bb50-d8299d504a79"],
Cell[340495, 8037, 764, 16, 23, "Print",ExpressionUUID->"3e2171be-6a9f-cd41-990b-39c4785a284d"],
Cell[341262, 8055, 761, 16, 23, "Print",ExpressionUUID->"95b1b3db-6501-7145-b370-225f057c74f8"],
Cell[342026, 8073, 762, 16, 23, "Print",ExpressionUUID->"ed75ab4e-1bb1-bc4c-873b-26c56bca0b4f"],
Cell[342791, 8091, 761, 16, 23, "Print",ExpressionUUID->"58fb968b-35d5-c141-ac14-c2862c8be83b"],
Cell[343555, 8109, 763, 16, 23, "Print",ExpressionUUID->"68f5b4c0-192c-3144-b8c3-f3d648c2e26f"],
Cell[344321, 8127, 765, 16, 23, "Print",ExpressionUUID->"188327a3-911c-0b46-a993-a2c987f288a1"],
Cell[345089, 8145, 764, 16, 23, "Print",ExpressionUUID->"92c51114-7a3e-ad40-8b0e-370b5efcd10c"],
Cell[345856, 8163, 765, 16, 23, "Print",ExpressionUUID->"f49a4d5a-e7be-cc4d-b075-3cc6ac64ada1"],
Cell[346624, 8181, 763, 16, 23, "Print",ExpressionUUID->"a8a6cf7e-e9e2-3642-9c58-52d150b63e20"],
Cell[347390, 8199, 763, 16, 23, "Print",ExpressionUUID->"86fe3e51-af5e-044a-9bd5-763268ebb507"],
Cell[348156, 8217, 762, 16, 23, "Print",ExpressionUUID->"ad68d564-045a-2e40-bd37-11a6857080ed"],
Cell[348921, 8235, 764, 16, 23, "Print",ExpressionUUID->"2b4c5e48-938f-eb40-a6eb-f5b79892c30e"],
Cell[349688, 8253, 762, 16, 23, "Print",ExpressionUUID->"c3941880-3d2c-2841-be21-3b094a551ceb"],
Cell[350453, 8271, 765, 16, 23, "Print",ExpressionUUID->"97ba5c1f-bec1-9940-8c4f-91cb3fc634de"],
Cell[351221, 8289, 764, 16, 23, "Print",ExpressionUUID->"c3884efc-34b4-cd47-83e8-e01cea8cc1f0"],
Cell[351988, 8307, 762, 16, 23, "Print",ExpressionUUID->"a537d863-9c45-a44d-9d5d-d3e9e38fc2bb"],
Cell[352753, 8325, 764, 16, 23, "Print",ExpressionUUID->"703a636a-1c6b-3e40-882a-6c7db333b7aa"],
Cell[353520, 8343, 764, 16, 23, "Print",ExpressionUUID->"8c691e04-dc94-c14b-9b4b-48ef4d6650d9"],
Cell[354287, 8361, 764, 16, 23, "Print",ExpressionUUID->"e0e7a6af-9e8b-6d42-9b9c-fb9ab0f31a54"],
Cell[355054, 8379, 763, 16, 23, "Print",ExpressionUUID->"a69bad8d-71af-484c-a52c-fbe84e59bc20"],
Cell[355820, 8397, 764, 16, 23, "Print",ExpressionUUID->"91f5f8dc-d4a4-d54e-9804-176d326be768"],
Cell[356587, 8415, 765, 16, 23, "Print",ExpressionUUID->"bcaa02c6-0a58-1a4f-b562-9477ca217562"],
Cell[357355, 8433, 764, 16, 23, "Print",ExpressionUUID->"799fda64-b7bd-f24f-b999-fec4e49bd715"],
Cell[358122, 8451, 762, 16, 23, "Print",ExpressionUUID->"5df2c580-6a1c-9a44-a7b7-54ebe93a4ac6"],
Cell[358887, 8469, 761, 16, 23, "Print",ExpressionUUID->"c3b6359c-d461-214f-a8a2-6a104afb97ec"],
Cell[359651, 8487, 756, 15, 23, "Print",ExpressionUUID->"72f321ad-fb37-0c40-ad92-2cad62658616"],
Cell[360410, 8504, 762, 16, 23, "Print",ExpressionUUID->"b531a45a-1ac8-fb45-a276-0b1baafe2a42"],
Cell[361175, 8522, 761, 16, 23, "Print",ExpressionUUID->"2900ab09-3fa0-6542-a957-54f9015cd80f"],
Cell[361939, 8540, 763, 16, 23, "Print",ExpressionUUID->"bfcbd102-6481-3a4d-b6ff-a7932e02fa27"],
Cell[362705, 8558, 764, 16, 23, "Print",ExpressionUUID->"ea05e196-7518-dd4e-bf62-38d03411bad9"],
Cell[363472, 8576, 762, 16, 23, "Print",ExpressionUUID->"eda271e0-464b-4a4b-9010-d9bc5363806c"],
Cell[364237, 8594, 764, 16, 23, "Print",ExpressionUUID->"0390cf18-51b0-d942-93b1-0a668c6bf13b"],
Cell[365004, 8612, 760, 16, 23, "Print",ExpressionUUID->"c901dead-5f77-6b4a-a507-c0d3f5362d94"],
Cell[365767, 8630, 765, 16, 23, "Print",ExpressionUUID->"0f93a96b-1fae-2f4a-af89-8edf845cd1f0"],
Cell[366535, 8648, 762, 16, 23, "Print",ExpressionUUID->"d504cea0-72cc-074f-bd07-c0a0c7d85767"],
Cell[367300, 8666, 765, 16, 23, "Print",ExpressionUUID->"ec799cd5-e196-104e-a855-16de4024257a"],
Cell[368068, 8684, 765, 16, 23, "Print",ExpressionUUID->"b6bc1960-1e87-d849-bcd4-0c3b2b0eff59"],
Cell[368836, 8702, 762, 16, 23, "Print",ExpressionUUID->"80d8ee8c-82a4-044a-a533-42e55ff9452e"],
Cell[369601, 8720, 760, 16, 23, "Print",ExpressionUUID->"a56fcc36-7589-0b4a-a2d7-b66fc7976546"],
Cell[370364, 8738, 762, 16, 23, "Print",ExpressionUUID->"16a62472-b08d-0240-b025-5677b9a995fd"],
Cell[371129, 8756, 765, 16, 23, "Print",ExpressionUUID->"6d897047-24f7-064e-adf6-7287bfc33879"],
Cell[371897, 8774, 763, 16, 23, "Print",ExpressionUUID->"ecb1e4c9-65df-fd49-8556-7089ccf3541a"],
Cell[372663, 8792, 764, 16, 23, "Print",ExpressionUUID->"f78eb87a-e8bd-5e48-b904-f78d6a49b317"],
Cell[373430, 8810, 761, 16, 23, "Print",ExpressionUUID->"a7f3b887-99a4-cd4d-a205-4d7a8f992059"],
Cell[374194, 8828, 762, 16, 23, "Print",ExpressionUUID->"a2a64e9d-0b1d-964b-b7d2-6be2b7a59d8d"],
Cell[374959, 8846, 763, 16, 23, "Print",ExpressionUUID->"d23a3c89-2fc4-0148-9f72-adb402a3286b"],
Cell[375725, 8864, 764, 16, 23, "Print",ExpressionUUID->"1510bc61-f4c2-8243-b393-fa2f2754d08d"],
Cell[376492, 8882, 762, 16, 23, "Print",ExpressionUUID->"61e70434-b959-864e-898b-419e9d4b60a5"],
Cell[377257, 8900, 763, 16, 23, "Print",ExpressionUUID->"e6cccc9a-5cdc-544a-b8cd-16a95067c279"],
Cell[378023, 8918, 764, 16, 23, "Print",ExpressionUUID->"13de9af0-ea66-b94b-9bd5-c4f190992cf2"],
Cell[378790, 8936, 765, 16, 23, "Print",ExpressionUUID->"76c5b203-ef6e-d747-818f-9dab9a6900c9"],
Cell[379558, 8954, 763, 16, 23, "Print",ExpressionUUID->"22a3aacd-d1b6-614b-b3bb-c1402b637e92"],
Cell[380324, 8972, 764, 16, 23, "Print",ExpressionUUID->"713725f5-f454-0045-914d-c3d21a0494b7"],
Cell[381091, 8990, 764, 16, 23, "Print",ExpressionUUID->"5706e355-5438-2049-ab02-5277fd91fc9b"],
Cell[381858, 9008, 764, 16, 23, "Print",ExpressionUUID->"e0062d19-1990-c246-9ad8-20044fb2df4f"],
Cell[382625, 9026, 763, 16, 23, "Print",ExpressionUUID->"d0e94c3a-678d-4f43-8592-f87daf0b24b0"],
Cell[383391, 9044, 764, 16, 23, "Print",ExpressionUUID->"f3164d07-2806-3e47-860e-e7886c6ca3ea"],
Cell[384158, 9062, 762, 16, 23, "Print",ExpressionUUID->"07640a0e-8a10-5c40-a34e-4aba1ea4f777"],
Cell[384923, 9080, 763, 16, 23, "Print",ExpressionUUID->"aa8c6c71-0edb-f041-a1fe-a6be416efbc6"],
Cell[385689, 9098, 764, 16, 23, "Print",ExpressionUUID->"4ddb9ee4-1314-304c-bc87-d98c80a3e23e"],
Cell[386456, 9116, 763, 16, 23, "Print",ExpressionUUID->"f3c94aad-3533-8149-ab98-e4b15e5054c6"],
Cell[387222, 9134, 760, 16, 23, "Print",ExpressionUUID->"c265c5b0-065b-d840-90cb-4d73e509b0ac"],
Cell[387985, 9152, 763, 16, 23, "Print",ExpressionUUID->"20d6d5a9-e3ff-4e47-b1bd-8d4b973580ed"],
Cell[388751, 9170, 764, 16, 23, "Print",ExpressionUUID->"f0420d0a-d8a1-8d42-809d-e5ce439ce228"],
Cell[389518, 9188, 765, 16, 23, "Print",ExpressionUUID->"ecdd3b29-8f04-8d49-9158-a84cebf6e589"],
Cell[390286, 9206, 764, 16, 23, "Print",ExpressionUUID->"cc2a14b1-736a-1043-b99b-2516758f39a1"],
Cell[391053, 9224, 765, 16, 23, "Print",ExpressionUUID->"32ee572d-05c1-e747-a5db-7db7ee349b7f"],
Cell[391821, 9242, 765, 16, 23, "Print",ExpressionUUID->"e8737124-1bb7-bf4c-9730-5cd7c24f6eda"],
Cell[392589, 9260, 761, 16, 23, "Print",ExpressionUUID->"9c9f1b24-46f8-9946-b426-4ed0a1b07e02"],
Cell[393353, 9278, 765, 16, 23, "Print",ExpressionUUID->"157acbf5-9eb3-8f49-86c8-01e4369815a3"],
Cell[394121, 9296, 762, 16, 23, "Print",ExpressionUUID->"f5601c73-5481-9f4e-88bc-608a9806bc3f"],
Cell[394886, 9314, 763, 16, 23, "Print",ExpressionUUID->"d17004c1-cacb-7f4e-8c3c-0fd5e29a8348"],
Cell[395652, 9332, 764, 16, 23, "Print",ExpressionUUID->"07b4b04d-c794-7f40-97a1-85594ca9064b"],
Cell[396419, 9350, 765, 16, 23, "Print",ExpressionUUID->"bc3e756c-c544-6a4b-8ae5-54bfb3724af5"],
Cell[397187, 9368, 762, 16, 23, "Print",ExpressionUUID->"aca027be-fc1d-184b-8df1-8102094c31f1"],
Cell[397952, 9386, 763, 16, 23, "Print",ExpressionUUID->"cf538627-3f37-0647-a439-42cd1a117418"],
Cell[398718, 9404, 764, 16, 23, "Print",ExpressionUUID->"4b36ee4a-55db-534c-aaf5-3b7dbf675593"],
Cell[399485, 9422, 765, 16, 23, "Print",ExpressionUUID->"dc8b51a6-6f71-f64a-b96b-f9c61f311f72"],
Cell[400253, 9440, 763, 16, 23, "Print",ExpressionUUID->"9b41f275-3a37-ef48-b790-4f3cd1d3f68f"],
Cell[401019, 9458, 764, 16, 23, "Print",ExpressionUUID->"7f422454-ca6c-7f43-8093-f278c109f17c"],
Cell[401786, 9476, 764, 16, 23, "Print",ExpressionUUID->"cc7635e6-b420-1840-86af-577e6121f91e"],
Cell[402553, 9494, 763, 16, 23, "Print",ExpressionUUID->"42311dd2-1165-2444-9fca-8d452ae9a523"],
Cell[403319, 9512, 762, 16, 23, "Print",ExpressionUUID->"7dc07eb2-f739-2141-8f08-e817aa7e16c4"],
Cell[404084, 9530, 763, 16, 23, "Print",ExpressionUUID->"29ff88b1-0e94-5641-a477-bc8b90b413e0"],
Cell[404850, 9548, 764, 16, 23, "Print",ExpressionUUID->"de4a6d0c-fe01-3144-85db-b2db762eba44"],
Cell[405617, 9566, 763, 16, 23, "Print",ExpressionUUID->"471c396f-ce12-0145-8006-64d8a83580db"],
Cell[406383, 9584, 763, 16, 23, "Print",ExpressionUUID->"aa205e39-ca95-564c-9b77-ad10243f5e50"],
Cell[407149, 9602, 763, 16, 23, "Print",ExpressionUUID->"30999ec5-463f-3c45-bfbf-be79e49a5818"],
Cell[407915, 9620, 763, 16, 23, "Print",ExpressionUUID->"ae8efd12-43d1-6740-b580-008dae42c012"],
Cell[408681, 9638, 764, 16, 23, "Print",ExpressionUUID->"b907bce3-dc62-7741-ba9d-a3e7c4c0cffa"],
Cell[409448, 9656, 762, 16, 23, "Print",ExpressionUUID->"45d72fa2-3476-cb40-81ba-cbef42128e0a"],
Cell[410213, 9674, 765, 16, 23, "Print",ExpressionUUID->"9ee5c4b8-5aab-6a4d-983a-12217f3caaeb"],
Cell[410981, 9692, 760, 16, 22, "Print",ExpressionUUID->"88ac2014-dd22-1c46-8641-96bbb6091dcd"],
Cell[411744, 9710, 764, 16, 22, "Print",ExpressionUUID->"a85a34e9-61e5-8640-9693-7bf4209d9bc4"],
Cell[412511, 9728, 764, 16, 22, "Print",ExpressionUUID->"e1019e54-e450-514c-801f-ab95795c0b29"],
Cell[413278, 9746, 763, 16, 22, "Print",ExpressionUUID->"caf32f17-0b96-3e4c-8e45-3c58313c337a"],
Cell[414044, 9764, 765, 16, 22, "Print",ExpressionUUID->"392ed834-fff6-ba42-99eb-0d78ef2adf37"],
Cell[414812, 9782, 763, 16, 22, "Print",ExpressionUUID->"051ad1d9-9d85-3f44-bc9a-0e8e9fd4c908"],
Cell[415578, 9800, 762, 16, 22, "Print",ExpressionUUID->"039e6996-e3af-444b-be22-2763681aa361"],
Cell[416343, 9818, 763, 16, 22, "Print",ExpressionUUID->"b2043070-f547-0344-b5f4-73729e762323"],
Cell[417109, 9836, 762, 16, 22, "Print",ExpressionUUID->"0b459e8f-adec-6e48-ae9d-4e5717faf5fb"],
Cell[417874, 9854, 763, 16, 22, "Print",ExpressionUUID->"225e4c06-3e1a-df46-a494-4bc3d5600ff2"],
Cell[418640, 9872, 763, 16, 22, "Print",ExpressionUUID->"eabfb604-2f45-bb43-815d-bff306bc272c"],
Cell[419406, 9890, 762, 16, 22, "Print",ExpressionUUID->"9f3e9d40-96ee-8449-bb9f-095b4ce52586"],
Cell[420171, 9908, 763, 16, 22, "Print",ExpressionUUID->"60b888f3-3b4f-6249-a294-9f207a9fd20e"],
Cell[420937, 9926, 765, 16, 23, "Print",ExpressionUUID->"e966c560-81a5-2b4b-a9b6-f32bc56d03c7"],
Cell[421705, 9944, 765, 16, 23, "Print",ExpressionUUID->"4fd47f9a-e8db-2447-9eb5-a1ee937d2b74"],
Cell[422473, 9962, 763, 16, 23, "Print",ExpressionUUID->"6a511be8-5247-c948-8925-c233ad80cb94"],
Cell[423239, 9980, 762, 16, 23, "Print",ExpressionUUID->"9d0866e5-c9f6-b44d-970e-2124eaaf6e1b"],
Cell[424004, 9998, 764, 16, 23, "Print",ExpressionUUID->"20481e8e-eb44-394e-a449-65e7daf4f515"],
Cell[424771, 10016, 762, 16, 23, "Print",ExpressionUUID->"01ae967b-ea05-3346-9a38-0f01dc470053"],
Cell[425536, 10034, 763, 16, 23, "Print",ExpressionUUID->"a77c4bf4-140a-624f-b029-298cce07361d"],
Cell[426302, 10052, 763, 16, 23, "Print",ExpressionUUID->"e900af11-3a7f-304e-bd56-13ac81ef1229"],
Cell[427068, 10070, 765, 16, 23, "Print",ExpressionUUID->"af046a9f-b1e1-154c-8d0e-165741f2a7ca"],
Cell[427836, 10088, 763, 16, 23, "Print",ExpressionUUID->"55c0b3b6-977f-8a41-8a58-7a7300a46973"],
Cell[428602, 10106, 762, 16, 23, "Print",ExpressionUUID->"d4023956-1e07-1342-b89e-5ef95464ee79"],
Cell[429367, 10124, 760, 16, 23, "Print",ExpressionUUID->"228fb28f-a518-ee44-a98f-6c5498c859b7"],
Cell[430130, 10142, 762, 16, 23, "Print",ExpressionUUID->"3b034f10-33f5-fc4c-ab17-cf7b4475c3f6"],
Cell[430895, 10160, 763, 16, 23, "Print",ExpressionUUID->"dd5173b4-7e45-0045-835e-e258a2428eb8"],
Cell[431661, 10178, 765, 16, 23, "Print",ExpressionUUID->"04b2cead-4528-c14b-a6fe-fb3f12360220"],
Cell[432429, 10196, 762, 16, 23, "Print",ExpressionUUID->"b4fa07d6-2a93-fe4b-8638-454773dc5b9f"],
Cell[433194, 10214, 762, 16, 23, "Print",ExpressionUUID->"b79f7c71-9dae-f943-9b9d-60ee9dd1c910"],
Cell[433959, 10232, 763, 16, 23, "Print",ExpressionUUID->"03747f0c-1db1-2a47-b10b-aebb52e384e5"],
Cell[434725, 10250, 765, 16, 23, "Print",ExpressionUUID->"ab97f8ec-4430-ba4d-9db0-1a4ef26653cd"],
Cell[435493, 10268, 765, 16, 23, "Print",ExpressionUUID->"2a9e89ee-a4b4-1c4a-9b1d-4fcd2ef205ad"],
Cell[436261, 10286, 763, 16, 23, "Print",ExpressionUUID->"54e3ea74-c8e8-6245-ab66-617f467c2c92"],
Cell[437027, 10304, 763, 16, 23, "Print",ExpressionUUID->"90c9ab03-77a7-d941-960d-f9037c326f31"],
Cell[437793, 10322, 763, 16, 23, "Print",ExpressionUUID->"966815cf-d331-dc4b-b444-a4c061b52f00"],
Cell[438559, 10340, 765, 16, 23, "Print",ExpressionUUID->"eb55174d-640c-9d4b-803a-8b1c6d1fccab"],
Cell[439327, 10358, 765, 16, 23, "Print",ExpressionUUID->"f0ecddd2-4ce7-a647-a497-bea23fdd1cbb"],
Cell[440095, 10376, 763, 16, 23, "Print",ExpressionUUID->"50f34e22-6913-054d-989d-83fe54ddb5e5"],
Cell[440861, 10394, 762, 16, 23, "Print",ExpressionUUID->"9e4629dd-1da8-8444-8291-6554de7fa42f"],
Cell[441626, 10412, 762, 16, 23, "Print",ExpressionUUID->"1dbb67ed-fd85-294a-be42-522f5de6c482"],
Cell[442391, 10430, 762, 16, 23, "Print",ExpressionUUID->"339990f1-3478-7549-94b2-244ef1159d82"],
Cell[443156, 10448, 761, 16, 23, "Print",ExpressionUUID->"2041bf6d-68a6-ef4a-9f46-ed0dbc5dc571"],
Cell[443920, 10466, 762, 16, 23, "Print",ExpressionUUID->"638b5932-b92c-f249-a519-c6b60ef0ea6f"],
Cell[444685, 10484, 764, 16, 23, "Print",ExpressionUUID->"4f6427cc-da64-9144-8bbd-12b19e877479"],
Cell[445452, 10502, 762, 16, 23, "Print",ExpressionUUID->"9da4e530-1899-4841-9196-d9c01c95135c"]
}, Open  ]]
}, Open  ]]
}
]
*)


